Precisely computing bound orbits of spinning bodies around black holes I: General framework and results for nearly equatorial orbits

Very large mass ratio binary black hole systems are of interest both as a clean limit of the two-body problem in general relativity, as well as for their importance as sources of low-frequency gravitational waves. At lowest order, the smaller body moves along a geodesic of the larger black hole's spacetime. Post-geodesic effects include the gravitational self force, which incorporates the backreaction of gravitational-wave emission, and the spin-curvature force, which arises from coupling of the small body's spin to the black hole's spacetime curvature. In this paper, we describe a method for precisely computing bound orbits of spinning bodies about black holes. Our analysis builds off of pioneering work by Witzany which demonstrated how to describe the motion of a spinning body to linear order in the small body's spin. Exploiting the fact that in the large mass-ratio limit spinning-body orbits are close to geodesics and using closed-form results due to van de Meent describing precession of the small body's spin along black hole orbits, we develop a frequency-domain formulation of the motion which can be solved very precisely. We examine a range of orbits with this formulation, focusing in this paper on orbits which are eccentric and nearly equatorial (i.e., the orbit's motion is $\mathcal{O}(S)$ out of the equatorial plane), but for which the small body's spin is arbitrarily oriented. We discuss generic orbits with general small-body spin orientation in a companion paper. We characterize the behavior of these orbits and show how the small body's spin shifts the frequencies $\Omega_r$ and $\Omega_\phi$ which affect orbital motion. These frequency shifts change accumulated phases which are direct gravitational-wave observables, illustrating the importance of precisely characterizing these quantities for gravitational-wave observations. (Abridged)

==> Supplemental-material-I.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    327359,       8355]
NotebookOptionsPosition[    314616,       8156]
NotebookOutlinePosition[    315133,       8174]
CellTagsIndexPosition[    315090,       8171]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 StyleBox["Supplemental Material for \[OpenCurlyDoubleQuote]",
  FontFamily->"Times"],
 StyleBox["Precisely computing bound orbits of spinning bodies around black \
holes I: General framework and results for nearly equatorial orbits\
\[CloseCurlyDoubleQuote]",
  FontFamily->"Times",
  FontSlant->"Italic"]
}], "BookChapterTitle",
 CellChangeTimes->{{3.849219962388153*^9, 3.8492199716182127`*^9}, {
  3.849220068146229*^9, 3.849220068625744*^9}, {3.8492203152438307`*^9, 
  3.849220325584601*^9}, {3.851476771111511*^9, 3.851476777704989*^9}, {
  3.851490353680739*^9, 3.85149035615266*^9}, {3.851619240999073*^9, 
  3.851619250943383*^9}},
 TextAlignment->Center,ExpressionUUID->"54eac8a1-6a9d-4963-8f41-383a3f5a5d32"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Authors:",
  FontSize->16,
  FontWeight->"Bold"],
 StyleBox[" Lisa V. Drummond ",
  FontSize->16],
 StyleBox["\[LeftAngleBracket]", "Subsubtitle"],
 StyleBox[ButtonBox["lisadrum@mit.edu",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["mailto:lisadrum@mit.edu"], None},
  ButtonNote->"mailto:lisadrum@mit.edu"],
  FontSize->16],
 StyleBox["\[RightAngleBracket] and Scott A. Hughes \[LeftAngleBracket]", 
  "Subsubtitle"],
 StyleBox[ButtonBox["sahughes@mit.edu",
  BaseStyle->"Hyperlink",
  ButtonData->{"sahughes@mit.edu", None}],
  FontSize->16],
 StyleBox["\[RightAngleBracket] ", "Subsubtitle"],
 StyleBox[" ", "Subsubtitle",
  FontWeight->"Bold"],
 StyleBox["\n", "Subsubtitle"],
 StyleBox["Date:", "Subsubtitle",
  FontWeight->"Bold"],
 StyleBox[" January 2022 (public version)", "Subsubtitle"]
}], "Subtitle",
 CellChangeTimes->{{3.8514735729638977`*^9, 3.851473602893917*^9}, 
   3.851489300104129*^9, {3.851489452804207*^9, 3.8514894533558683`*^9}, {
   3.851499539567979*^9, 
   3.851499539735695*^9}},ExpressionUUID->"c717ffcc-ea1d-407e-a3b6-\
1166030813c8"],

Cell[TextData[{
 StyleBox["This notebook is a companion to the article ", "Subsubtitle",
  FontFamily->"Times",
  FontWeight->"Regular",
  FontSlant->"Plain"],
 StyleBox["\[OpenCurlyDoubleQuote]", "Subsubtitle",
  FontFamily->"Times",
  FontWeight->"Regular"],
 StyleBox["Precisely computing bound orbits of spinning bodies around black \
holes I: General framework and results for nearly equatorial orbits",
  FontSize->16,
  FontWeight->"Regular"],
 StyleBox["\[CloseCurlyDoubleQuote]", "Subsubtitle",
  FontFamily->"Times",
  FontWeight->"Regular"],
 StyleBox[" by Drummond & Hughes (2022).", "Subsubtitle",
  FontFamily->"Times",
  FontWeight->"Regular",
  FontSlant->"Plain"]
}], "Epigraph",
 CellChangeTimes->{{3.851489294437704*^9, 3.8514893236129427`*^9}, {
  3.851489384284361*^9, 3.851489394139989*^9}, {3.851489438382454*^9, 
  3.851489438382532*^9}, {3.851499537288807*^9, 3.851499537535474*^9}, {
  3.851633165129691*^9, 
  3.851633173440366*^9}},ExpressionUUID->"c22341e7-ff24-418c-a6de-\
260774a4d3cf"],

Cell[CellGroupData[{

Cell[TextData[{
 
 CounterBox["Section"],
 ". Set-up and preliminaries"
}], "Section",
 CellChangeTimes->{{3.849220720543495*^9, 3.84922072290298*^9}, {
   3.850869212734733*^9, 3.850869223726159*^9}, 3.851030213921892*^9, 
   3.8514767476954613`*^9, {3.851476803049821*^9, 
   3.8514768235456944`*^9}},ExpressionUUID->"d887839b-777b-42a6-ad76-\
ad00d13d27bb"],

Cell[TextData[StyleBox["We write the parameterization we use for the orbits \
below.",
 FontSize->14,
 FontWeight->"Regular"]], "Text",
 CellChangeTimes->{{3.850867286319309*^9, 3.850867291975163*^9}, {
  3.850867794776292*^9, 3.850867796991591*^9}, {3.850868472718545*^9, 
  3.850868480885734*^9}, {3.851489690257039*^9, 
  3.851489703096396*^9}},ExpressionUUID->"138e0dca-fac6-4e3e-b0bc-\
a5d6d69ab63f"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Parameterization of orbits",
 FontFamily->"Times",
 FontSize->16]], "Subsection",
 CellChangeTimes->{
  3.851490101604919*^9},ExpressionUUID->"2650c58e-7978-4ea6-99a6-\
432085a8955a"],

Cell[TextData[{
 StyleBox["We define ",
  FontSize->14,
  FontWeight->"Regular"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["u", "\[Phi]"], "(", "\[Lambda]", ")"}], "=", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["L", "^"], "z"], "+", 
     RowBox[{
      SubscriptBox[
       SuperscriptBox["u", "S"], "\[Phi]"], "(", "\[Lambda]", ")"}]}]}], 
   TraditionalForm]],
  FontSize->14,
  FontWeight->"Regular",ExpressionUUID->
  "fb08d223-8202-4f81-a7fa-12ad08d90f1f"],
 StyleBox[" and ",
  FontSize->14,
  FontWeight->"Regular"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["u", "t"], "(", "\[Lambda]", ")"}], "=", 
    RowBox[{
     OverscriptBox["E", "^"], "+", 
     RowBox[{
      SubscriptBox[
       SuperscriptBox["u", "S"], "t"], "(", "\[Lambda]", ")"}]}]}], 
   TraditionalForm]],
  FontSize->14,
  FontWeight->"Regular",ExpressionUUID->
  "0d7c5c4a-6a1f-43cc-a20b-34efa60a07f4"],
 StyleBox[" where ",
  FontSize->14,
  FontWeight->"Regular"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     SuperscriptBox["u", "S"], "\[Phi]"], "=", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["u", "S"], 
      RowBox[{"\[Phi]", ",", "0"}]], "+", 
     RowBox[{
      SubscriptBox[
       SuperscriptBox["\[Delta]u", "S"], "\[Phi]"], "(", "\[Lambda]", 
      ")"}]}]}], TraditionalForm]],
  FontSize->14,
  FontWeight->"Regular",ExpressionUUID->
  "c9ffacab-399f-4605-a9c8-007be63f527e"],
 StyleBox[" and ",
  FontSize->14,
  FontWeight->"Regular"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     SuperscriptBox["u", "S"], "t"], "=", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["u", "S"], 
      RowBox[{"t", ",", "0"}]], "+", 
     RowBox[{
      SubscriptBox[
       SuperscriptBox["\[Delta]u", "S"], "t"], "(", "\[Lambda]", ")"}]}]}], 
   TraditionalForm]],
  FontSize->14,
  FontWeight->"Regular",ExpressionUUID->
  "f7cb5ee8-bd4e-45f0-980e-424eeb61fedb"],
 StyleBox[" . ",
  FontSize->14,
  FontWeight->"Regular"]
}], "Text",
 CellChangeTimes->{{3.850867286319309*^9, 3.850867291975163*^9}, {
   3.850867794776292*^9, 3.850867796991591*^9}, {3.850868472718545*^9, 
   3.850868480885734*^9}, {3.851489690257039*^9, 3.851489703096396*^9}, {
   3.851490164179667*^9, 3.851490181747253*^9}, {3.851490407105562*^9, 
   3.85149040710561*^9}, {3.85149089892594*^9, 3.851491002483906*^9}, {
   3.851491060380803*^9, 3.851491061548531*^9}, {3.851491225859375*^9, 
   3.851491235706798*^9}, {3.851491635749962*^9, 3.851491722825214*^9}, 
   3.8514926143314877`*^9, {3.851527397321756*^9, 3.851527412386619*^9}, {
   3.851527777318766*^9, 
   3.851527788271036*^9}},ExpressionUUID->"8e284620-249e-4bb1-9f6b-\
52e0894945a1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"u\[Phi]", "[", "\[Lambda]_", "]"}], "=", 
   RowBox[{"Lzhat", "+", 
    RowBox[{"u\[Phi]S", "[", "\[Lambda]", "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ut", "[", "\[Lambda]_", "]"}], "=", 
   RowBox[{
    RowBox[{"-", "Ehat"}], "+", 
    RowBox[{"utS", "[", "\[Lambda]", "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"u\[Phi]S", "[", "\[Lambda]_", "]"}], "=", 
   RowBox[{"\[Epsilon]", 
    RowBox[{"(", 
     RowBox[{"u\[Phi]0S", "+", 
      RowBox[{"\[Delta]u\[Phi]S", "[", "\[Lambda]", "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"utS", "[", "\[Lambda]_", "]"}], "=", 
   RowBox[{"\[Epsilon]", 
    RowBox[{"(", 
     RowBox[{"ut0S", "+", 
      RowBox[{"\[Delta]utS", "[", "\[Lambda]", "]"}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.821141399793303*^9, 3.821141401831971*^9}, 
   3.8211422799758167`*^9, 3.8211426542938423`*^9, 3.821180677512356*^9, 
   3.821185357554064*^9, {3.82118623449798*^9, 3.821186236528923*^9}, {
   3.821186562580723*^9, 3.8211865741244707`*^9}, 3.821186836338542*^9, {
   3.821187029616654*^9, 3.82118706528932*^9}, 3.821187116130993*^9, 
   3.8212015407672377`*^9, {3.8213772157477007`*^9, 3.821377275883822*^9}, {
   3.821377379534927*^9, 3.821377386389735*^9}, {3.8214676560642347`*^9, 
   3.821467688881197*^9}, {3.821467722640781*^9, 3.8214677795138083`*^9}, 
   3.821467821844901*^9, {3.821467905646448*^9, 3.82146791736663*^9}, {
   3.8214690059480543`*^9, 3.821469060037506*^9}, 3.821469109686644*^9, {
   3.821469715541003*^9, 3.82146971798829*^9}, {3.8214700609360533`*^9, 
   3.82147006247055*^9}, {3.821474224891502*^9, 3.8214742324594917`*^9}, {
   3.8214815288251047`*^9, 3.821481536048566*^9}, 3.8215310413839903`*^9, {
   3.821537346226475*^9, 3.821537393524273*^9}, {3.821537522654825*^9, 
   3.8215375305497828`*^9}, {3.821542707947761*^9, 3.821542722091456*^9}, {
   3.821967888238579*^9, 3.8219679275267763`*^9}, {3.8229962951547194`*^9, 
   3.82299634599553*^9}, {3.822996488472103*^9, 3.8229964909600773`*^9}, {
   3.8229965521146097`*^9, 3.822996572187605*^9}, {3.822996639405097*^9, 
   3.822996641940696*^9}, {3.822997055601892*^9, 3.8229970639279823`*^9}, 
   3.8229984934452267`*^9, {3.823020159833105*^9, 3.823020166511661*^9}, {
   3.823020423599827*^9, 3.823020424943419*^9}, {3.823021961358014*^9, 
   3.823021997224061*^9}, 3.823022134143203*^9, {3.823023297435289*^9, 
   3.8230233196501303`*^9}, {3.8241508747121468`*^9, 3.824150879619454*^9}, {
   3.824150922772873*^9, 3.8241509230119133`*^9}, {3.824151330486964*^9, 
   3.824151331695386*^9}, {3.8241516216311007`*^9, 3.824151630888208*^9}, {
   3.824804206420195*^9, 3.824804218491364*^9}, {3.8254993467516947`*^9, 
   3.825499351042132*^9}, {3.826794282920434*^9, 3.826794318608164*^9}, {
   3.828111136649557*^9, 3.828111141824233*^9}, {3.828112123355994*^9, 
   3.828112125706777*^9}, {3.8405591841226263`*^9, 3.8405591985274553`*^9}, {
   3.851036008434629*^9, 3.851036009049721*^9}, {3.8510389205258923`*^9, 
   3.851038923932418*^9}, {3.851041458606179*^9, 3.85104145958042*^9}, {
   3.8510437449828453`*^9, 3.851043774923265*^9}, {3.8514707192609*^9, 
   3.851470721915369*^9}, 3.851471129743964*^9, {3.851471167864497*^9, 
   3.8514712008016653`*^9}, 3.851471308238593*^9, {3.851471497796184*^9, 
   3.851471519907008*^9}, {3.8514715718294573`*^9, 3.8514715771413*^9}, {
   3.851471982345739*^9, 3.8514719836893663`*^9}, {3.851472093309868*^9, 
   3.851472116277034*^9}, {3.851472151646364*^9, 3.851472181367093*^9}, 
   3.851472252153912*^9, {3.851474807528215*^9, 3.8514748255032597`*^9}, {
   3.851490191566463*^9, 3.851490204490798*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"1e91b3b1-8359-4100-bdb6-51055e46a4b4"],

Cell[TextData[StyleBox["We define ",
 FontSize->14,
 FontWeight->"Regular"]], "Text",
 CellChangeTimes->{{3.850867286319309*^9, 3.850867291975163*^9}, {
   3.850867794776292*^9, 3.850867796991591*^9}, {3.850868472718545*^9, 
   3.850868480885734*^9}, {3.851489690257039*^9, 3.851489703096396*^9}, {
   3.851490164179667*^9, 3.851490181747253*^9}, {3.851490407105562*^9, 
   3.85149040710561*^9}, {3.85149089892594*^9, 3.851491002483906*^9}, {
   3.851491060380803*^9, 3.851491061548531*^9}, {3.851491225859375*^9, 
   3.851491235706798*^9}, {3.851491635749962*^9, 3.851491722825214*^9}, {
   3.851491788963032*^9, 3.851491859405375*^9}, 
   3.851492394159088*^9},ExpressionUUID->"980bae9b-af0c-48b1-8e68-\
d10d214ee52a"],

Cell[BoxData[
 FormBox[
  StyleBox[
   RowBox[{
    RowBox[{
     RowBox[{"r", "(", "\[Lambda]", ")"}], "=", 
     RowBox[{
      RowBox[{
       FractionBox["p", 
        RowBox[{"1", "+", 
         RowBox[{"e", " ", "cos", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SubscriptBox["w", "r"], "(", "\[Lambda]", ")"}], "+", 
            RowBox[{
             SubscriptBox[
              OverscriptBox["\[Delta]\[Chi]", "^"], "r"], "(", "\[Lambda]", 
             ")"}], "+", 
            RowBox[{
             SubscriptBox[
              SuperscriptBox["\[Delta]\[Chi]", "S"], "r"], "(", "\[Lambda]", 
             ")"}]}], ")"}], " "}]}]], " ", "and", "  ", Cell[
       "\[Theta](\[Lambda])",ExpressionUUID->
        "73f598af-c69b-438c-a777-dc53dfed9555"]}], "=", 
      RowBox[{
       FractionBox["\[Pi]", "2"], " ", "+", Cell[TextData[{
        Cell[BoxData[
         FormBox[
          SubscriptBox["\[Delta]\[CurlyTheta]", "S"], TraditionalForm]],
         ExpressionUUID->"c976cf1f-f30a-4c4f-bba2-ffa684de0443"],
        "(\[Lambda])"
       }],ExpressionUUID->"673c63f6-3f28-47f7-9341-16e0a8b6b925"]}]}]}], " ", 
    ","}],
   FontSize->14,
   FontWeight->"Regular"], TraditionalForm]], "EquationNumbered",
 CellChangeTimes->{
  3.849220275989078*^9, {3.8508672991592484`*^9, 3.850867412924508*^9}, {
   3.850867662140127*^9, 3.850867756572255*^9}, 3.850983932117548*^9, {
   3.8514734798461037`*^9, 3.851473482853736*^9}, {3.8514918777274637`*^9, 
   3.851491908134129*^9}, {3.851491984849462*^9, 3.8514921089958563`*^9}, {
   3.8514921607016993`*^9, 3.85149232483792*^9}, 3.851492433414217*^9, {
   3.851492466654044*^9, 3.851492467181584*^9}, {3.851492552155892*^9, 
   3.851492555051962*^9}, {3.851494463700802*^9, 3.85149447391711*^9}, {
   3.851527317294898*^9, 3.851527331776457*^9}, {3.851527744623557*^9, 
   3.851527801679528*^9}, {3.851617973730543*^9, 3.8516180102748404`*^9}},
 TextAlignment->Center,ExpressionUUID->"dc4ba7f5-b989-4214-9a90-8a356619670e"],

Cell[TextData[{
 StyleBox["where ",
  FontSize->14,
  FontWeight->"Regular"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["w", "r"], "(", "\[Lambda]", ")"}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["\[CapitalUpsilon]", "^"], "r"], "+", 
       SuperscriptBox[
        SubscriptBox["\[CapitalUpsilon]", "r"], "S"]}], ")"}], 
     "\[Lambda]"}]}], TraditionalForm]],
  FormatType->TraditionalForm,
  FontSize->14,
  FontWeight->"Regular",ExpressionUUID->
  "b828785a-3b9c-4984-8d93-bd8569f5207f"],
 StyleBox[" and",
  FontSize->14,
  FontWeight->"Regular"]
}], "Text",
 CellChangeTimes->{{3.85149247275771*^9, 3.8514924956934032`*^9}, 
   3.851492550300345*^9, {3.8524968478934526`*^9, 3.852496853240402*^9}, {
   3.8524969985925913`*^9, 
   3.8524970017369413`*^9}},ExpressionUUID->"40e6e87d-873d-4cd0-9868-\
232392b642d9"],

Cell[BoxData[
 FormBox[
  StyleBox[
   RowBox[{
    RowBox[{Cell[TextData[Cell[BoxData[
      FormBox[
       SuperscriptBox["U", "r"], TraditionalForm]],ExpressionUUID->
      "b58e90b9-a2d6-4892-b4b8-3e44ed09c804"]],
      FontSlant->"Italic",ExpressionUUID->
      "eb7796e1-6faf-4fe5-8c22-4c407addc049"], "=", 
     FractionBox[
      RowBox[{"d", " ", 
       RowBox[{"r", "(", "\[Lambda]", ")"}]}], 
      RowBox[{"d", " ", "\[Lambda]"}]]}], " ", ",", " ", 
    RowBox[{
     RowBox[{"and", " ", Cell[TextData[Cell[BoxData[
       FormBox[
        SuperscriptBox["U", "\[Theta]"], TraditionalForm]],ExpressionUUID->
       "56f23790-d2cb-4c9a-b4e7-0dcdc375efc7"]],
       FontSlant->"Italic",ExpressionUUID->
       "e8206c5c-7194-4f21-9738-c122f75dcca2"]}], "=", 
     RowBox[{
      FractionBox[
       RowBox[{"d", " ", 
        RowBox[{"\[Theta]", "(", "\[Lambda]", ")"}]}], 
       RowBox[{"d", " ", "\[Lambda]"}]], " ", "."}]}]}],
   FontSize->14,
   FontWeight->"Regular"], TraditionalForm]], "EquationNumbered",
 CellChangeTimes->{
  3.849220275989078*^9, {3.8508672991592484`*^9, 3.850867412924508*^9}, {
   3.850867662140127*^9, 3.850867756572255*^9}, 3.850983932117548*^9, {
   3.8514734798461037`*^9, 3.851473482853736*^9}, {3.8514918777274637`*^9, 
   3.851491908134129*^9}, {3.851491984849462*^9, 3.8514921089958563`*^9}, {
   3.8514921607016993`*^9, 3.85149232483792*^9}, 3.851492433414217*^9, {
   3.851492466654044*^9, 3.851492467181584*^9}, {3.851492515882616*^9, 
   3.8514925589958467`*^9}, {3.851494457636815*^9, 3.851494459116723*^9}},
 TextAlignment->Center,ExpressionUUID->"a8b1b137-941c-49a1-9860-7e08c836dab9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"r", "[", "\[Lambda]_", "]"}], "=", 
   FractionBox["p", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"e", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"wr", "[", "\[Lambda]", "]"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}], "+", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"\[Delta]\[Chi]rS", "[", "\[Lambda]", "]"}]}]}], "]"}]}]}], 
     ")"}]]}], ";", 
  RowBox[{
   RowBox[{"\[Theta]", "[", "\[Lambda]_", "]"}], "=", 
   RowBox[{
    RowBox[{"\[Pi]", "/", "2"}], "+", 
    RowBox[{"\[Epsilon]", " ", 
     RowBox[{"\[Delta]\[CurlyTheta]S", "[", "\[Lambda]", "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ur", "[", "\[Lambda]_", "]"}], "=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"r", "[", "\[Lambda]", "]"}], ",", "\[Lambda]"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SuperscriptBox["wr", "\[Prime]",
        MultilineFunction->None], "[", "\[Lambda]", "]"}], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{"\[CapitalUpsilon]rhat", "+", 
        RowBox[{"\[Epsilon]", " ", "\[CapitalUpsilon]rS"}]}], ")"}]}], 
     "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"U\[Theta]", "[", "\[Lambda]_", "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}], ",", "\[Lambda]"}], "]"}]}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.821141399793303*^9, 3.821141401831971*^9}, 
   3.8211422799758167`*^9, 3.8211426542938423`*^9, 3.821180677512356*^9, 
   3.821185357554064*^9, {3.82118623449798*^9, 3.821186236528923*^9}, {
   3.821186562580723*^9, 3.8211865741244707`*^9}, 3.821186836338542*^9, {
   3.821187029616654*^9, 3.82118706528932*^9}, 3.821187116130993*^9, 
   3.8212015407672377`*^9, {3.8213772157477007`*^9, 3.821377275883822*^9}, {
   3.821377379534927*^9, 3.821377386389735*^9}, {3.8214676560642347`*^9, 
   3.821467688881197*^9}, {3.821467722640781*^9, 3.8214677795138083`*^9}, 
   3.821467821844901*^9, {3.821467905646448*^9, 3.82146791736663*^9}, {
   3.8214690059480543`*^9, 3.821469060037506*^9}, 3.821469109686644*^9, {
   3.821469715541003*^9, 3.82146971798829*^9}, {3.8214700609360533`*^9, 
   3.82147006247055*^9}, {3.821474224891502*^9, 3.8214742324594917`*^9}, {
   3.8214815288251047`*^9, 3.821481536048566*^9}, 3.8215310413839903`*^9, {
   3.821537346226475*^9, 3.821537393524273*^9}, {3.821537522654825*^9, 
   3.8215375305497828`*^9}, {3.821542707947761*^9, 3.821542722091456*^9}, {
   3.821967888238579*^9, 3.8219679275267763`*^9}, {3.8229962951547194`*^9, 
   3.82299634599553*^9}, {3.822996488472103*^9, 3.8229964909600773`*^9}, {
   3.8229965521146097`*^9, 3.822996572187605*^9}, {3.822996639405097*^9, 
   3.822996641940696*^9}, {3.822997055601892*^9, 3.8229970639279823`*^9}, 
   3.8229984934452267`*^9, {3.823020159833105*^9, 3.823020166511661*^9}, {
   3.823020423599827*^9, 3.823020424943419*^9}, {3.823021961358014*^9, 
   3.823021997224061*^9}, 3.823022134143203*^9, {3.823023297435289*^9, 
   3.8230233196501303`*^9}, {3.8241508747121468`*^9, 3.824150879619454*^9}, {
   3.824150922772873*^9, 3.8241509230119133`*^9}, {3.824151330486964*^9, 
   3.824151331695386*^9}, {3.8241516216311007`*^9, 3.824151630888208*^9}, {
   3.824804206420195*^9, 3.824804218491364*^9}, {3.8254993467516947`*^9, 
   3.825499351042132*^9}, {3.826794282920434*^9, 3.826794318608164*^9}, {
   3.828111136649557*^9, 3.828111141824233*^9}, {3.828112123355994*^9, 
   3.828112125706777*^9}, {3.8405591841226263`*^9, 3.8405591985274553`*^9}, {
   3.851036008434629*^9, 3.851036009049721*^9}, {3.8510389205258923`*^9, 
   3.851038923932418*^9}, {3.851041458606179*^9, 3.85104145958042*^9}, {
   3.8510437449828453`*^9, 3.851043774923265*^9}, {3.8514707192609*^9, 
   3.851470721915369*^9}, 3.851471129743964*^9, {3.851471167864497*^9, 
   3.8514712008016653`*^9}, 3.851471308238593*^9, {3.851471497796184*^9, 
   3.851471519907008*^9}, {3.8514715718294573`*^9, 3.8514715771413*^9}, {
   3.851471982345739*^9, 3.8514719836893663`*^9}, {3.851472093309868*^9, 
   3.851472116277034*^9}, {3.851472151646364*^9, 3.851472181367093*^9}, 
   3.851472252153912*^9, {3.851474807528215*^9, 3.8514748255032597`*^9}, {
   3.851489661948636*^9, 3.8514896628906803`*^9}, {3.8514917289290743`*^9, 
   3.851491734936963*^9}, 3.8514917759781723`*^9, {3.851492403967722*^9, 
   3.8514924265423822`*^9}, {3.851492564613207*^9, 3.8514925664843473`*^9}, {
   3.851527347129833*^9, 3.851527352416901*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"8e513c0c-016a-4ea5-a187-87294418c6e2"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Define coefficient function",
 FontFamily->"Times",
 FontSize->16]], "Subsection",
 CellChangeTimes->{
  3.851490101604919*^9, {3.851490424674964*^9, 
   3.851490428449613*^9}},ExpressionUUID->"47766378-26bf-45ec-8881-\
c07d752565e4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CoeffFunc", "[", 
    RowBox[{"Eqn_", ",", "Term_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"Eqn", ",", "Term"}], "]"}], ")"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"wr", "[", "\[Lambda]", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalUpsilon]rhat", " ", "\[Lambda]"}]}], "}"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.829741399712966*^9, 3.829741462594699*^9}, {
   3.830249213308696*^9, 3.830249228580894*^9}, 3.8302550047730923`*^9, {
   3.830256123480055*^9, 3.83025615580761*^9}, 3.830954314953268*^9, {
   3.8508689409285707`*^9, 3.850868941550906*^9}, 3.85103894499923*^9, 
   3.8510391205627127`*^9, {3.851471160881729*^9, 3.8514711615122223`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"d952c578-6483-4953-8c07-7952449f1b60"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 
 CounterBox["Section"],
 ". ",
 Cell[BoxData[
  FormBox["r", TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "1b901f57-9f31-44d1-8e36-7f183c2c316e"],
 "-equation of motion"
}], "Section",
 CellChangeTimes->{{3.8492201627780113`*^9, 3.849220167961289*^9}, {
   3.849220355769143*^9, 3.8492203565445137`*^9}, {3.850867265694541*^9, 
   3.85086727246391*^9}, 3.851476827978916*^9, {3.851489079695366*^9, 
   3.851489090343107*^9}},ExpressionUUID->"ff3a1293-e578-4817-9bd2-\
7a0535ad2b45"],

Cell[TextData[StyleBox["We consider the radial component of Eq. (5.5) in the \
paper, i.e.,",
 FontSize->14,
 FontWeight->"Regular"]], "Text",
 CellChangeTimes->{{3.850867286319309*^9, 3.850867291975163*^9}, {
  3.850867794776292*^9, 3.850867796991591*^9}, {3.850868472718545*^9, 
  3.850868480885734*^9}, {3.851489690257039*^9, 3.851489703096396*^9}, {
  3.851492657026339*^9, 3.851492670033677*^9}, {3.851493765613274*^9, 
  3.851493769781028*^9}, {3.851494104445139*^9, 3.8514941176607847`*^9}, {
  3.851495777058682*^9, 
  3.851495778954805*^9}},ExpressionUUID->"a3c968d8-f698-4c26-b51e-\
25bdab47ece4"],

Cell[BoxData[
 FormBox[
  StyleBox[
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["d", "2"], 
        RowBox[{"r", "(", "\[Lambda]", ")"}]}], 
       RowBox[{"d", " ", 
        SuperscriptBox["\[Lambda]", "2"]}]], "+", Cell[TextData[Cell[BoxData[
       FormBox[
        SuperscriptBox["\[CapitalPi]", "r"], TraditionalForm]],
       FormatType->"TraditionalForm",ExpressionUUID->
       "6b1ba984-d4df-4e54-a258-d56035e03620"]],ExpressionUUID->
       "3d4be575-3023-4d65-b685-22c9d198564a"]}], "=", Cell[TextData[Cell[
     BoxData[
      FormBox[
       SubscriptBox[
        SuperscriptBox["F", "r"], "S"], TraditionalForm]],
      FormatType->"TraditionalForm",ExpressionUUID->
      "3ef6508a-7569-4cf8-b976-2533d47bf0c7"]],ExpressionUUID->
      "a5737c80-448d-44a3-b49d-b5dd23638d2b"]}], " ", ","}],
   FontSize->14,
   FontWeight->"Regular"], TraditionalForm]], "EquationNumbered",
 CellChangeTimes->{
  3.849220275989078*^9, {3.8508672991592484`*^9, 3.850867412924508*^9}, {
   3.850867662140127*^9, 3.850867756572255*^9}, 3.850983932117548*^9, {
   3.8514734798461037`*^9, 3.851473482853736*^9}, {3.8514929792048187`*^9, 
   3.851492985860423*^9}, {3.851493547944613*^9, 3.851493573585538*^9}, {
   3.851493653602723*^9, 3.8514937481890097`*^9}, {3.851494119764978*^9, 
   3.851494134965197*^9}},
 TextAlignment->Center,ExpressionUUID->"c95ee29b-32f7-44b7-98d8-15d40d3d83eb"],

Cell[TextData[StyleBox["where",
 FontSize->14,
 FontWeight->"Regular"]], "Text",
 CellChangeTimes->{{3.851494126951482*^9, 
  3.851494127541045*^9}},ExpressionUUID->"ffaf1c6b-103d-4dae-bd41-\
74e59cc34184"],

Cell[BoxData[
 FormBox[
  StyleBox[
   RowBox[{
    RowBox[{Cell[TextData[Cell[BoxData[
      FormBox[
       SuperscriptBox["\[CapitalPi]", "r"], TraditionalForm]],ExpressionUUID->
      "def4a9c9-ea5d-42e3-a261-fbf6b86fc218"]],ExpressionUUID->
      "36f4a153-87ca-4f2f-9192-084264ef1a82"], "=", 
     RowBox[{Cell[TextData[{
       Cell[BoxData[
        FormBox[
         RowBox[{
          SubscriptBox[
           RowBox[{"(", 
            SuperscriptBox["\[CapitalGamma]", "r"], ")"}], "\[Beta]\[Gamma]"], 
          SuperscriptBox["U", "\[Beta]"], 
          SuperscriptBox["U", "\[Gamma]"]}], TraditionalForm]],ExpressionUUID->
        "4229db81-25d5-40c8-adcf-6f64ccbf618e"],
       "-"
      }],ExpressionUUID->"c3a32d65-6c02-49d6-8382-b0e2d7b8964f"], 
      FractionBox[
       SuperscriptBox["U", "r"], Cell[
       "\[CapitalSigma]",ExpressionUUID->
        "be0a2aa9-7a22-4808-b82f-aef45049091a"]], 
      FractionBox[
       RowBox[{
       "d", " ", Cell[
        "\[CapitalSigma]",ExpressionUUID->
         "5b2d4bd4-edba-44fb-9733-270baca0b797"]}], 
       RowBox[{"d", " ", "\[Lambda]"}]]}]}], " ", ",", " ", 
    RowBox[{
     RowBox[{"and", "  ", 
      SubscriptBox[
       SuperscriptBox["F", "r"], "S"]}], "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox[
         StyleBox["\[CapitalSigma]",
          FontSize->14,
          FontWeight->"Regular",
          FontSlant->"Plain"], "2"], 
        SuperscriptBox[
         SubscriptBox["f", "S"], "r"]}], "\[Mu]"], " ", "."}]}]}],
   FontSize->14,
   FontWeight->"Regular"], TraditionalForm]], "EquationNumbered",
 CellChangeTimes->{
  3.849220275989078*^9, {3.8508672991592484`*^9, 3.850867412924508*^9}, {
   3.850867662140127*^9, 3.850867756572255*^9}, 3.850983932117548*^9, {
   3.8514734798461037`*^9, 3.851473482853736*^9}, {3.8514929792048187`*^9, 
   3.851492985860423*^9}, {3.851493547944613*^9, 3.851493573585538*^9}, {
   3.851493653602723*^9, 3.8514937481890097`*^9}, {3.851494119764978*^9, 
   3.851494143334021*^9}, {3.851494266832753*^9, 3.851494438868153*^9}, {
   3.8514944806696177`*^9, 3.851494502565775*^9}, {3.851494622810954*^9, 
   3.8514946459449*^9}, {3.851494715323011*^9, 3.851494771340131*^9}, {
   3.851496112038424*^9, 3.85149611575769*^9}, {3.8514998385193157`*^9, 
   3.851499855410728*^9}},
 TextAlignment->Center,ExpressionUUID->"448e34e5-22b8-4ad2-bd8d-42616c79345d"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Terms in ",
  FontFamily->"Times",
  FontSize->16],
 Cell[BoxData[
  FormBox[
   StyleBox["r",
    FontFamily->"Times",
    FontSize->16], TraditionalForm]],ExpressionUUID->
  "db731fce-d828-4631-8111-cc90afdc596b"],
 StyleBox["-equation",
  FontFamily->"Times",
  FontSize->16]
}], "Subsection",
 CellChangeTimes->{{3.850868756458165*^9, 3.850868798865*^9}, {
   3.850868855873166*^9, 3.8508688610159397`*^9}, 3.851476863058346*^9, {
   3.851491454488134*^9, 3.851491467808544*^9}, {3.851491530354372*^9, 
   3.8514915345947104`*^9}},ExpressionUUID->"ecdf8500-26d1-4efc-b1c1-\
02492bb875ec"],

Cell[TextData[{
 StyleBox["Term 1 is ",
  FontSize->14,
  FontWeight->"Regular"],
 Cell[BoxData[
  FormBox[Cell[TextData[Cell[BoxData[
    FormBox[
     SuperscriptBox["\[CapitalPi]", "r"], TraditionalForm]],ExpressionUUID->
    "ead29488-4558-42a3-91a7-3789b05c8b8a"]],ExpressionUUID->
    "774c41e0-8219-4b78-849a-2a3424a6dcdc"], TraditionalForm]],
  CellChangeTimes->{
   3.849220275989078*^9, {3.8508672991592484`*^9, 3.850867412924508*^9}, {
    3.850867662140127*^9, 3.850867756572255*^9}, 3.850983932117548*^9, {
    3.8514734798461037`*^9, 3.851473482853736*^9}, {3.8514929792048187`*^9, 
    3.851492985860423*^9}, {3.851493547944613*^9, 3.851493573585538*^9}, {
    3.851493653602723*^9, 3.8514937481890097`*^9}, {3.851494119764978*^9, 
    3.851494134965197*^9}},
  TextAlignment->Center,
  FontSize->14,
  FontWeight->"Regular",ExpressionUUID->
  "72acac18-042e-4899-9900-341bd8369691"],
 "."
}], "Text",
 CellChangeTimes->{{3.850867286319309*^9, 3.850867291975163*^9}, {
  3.850867794776292*^9, 3.850867796991591*^9}, {3.850868472718545*^9, 
  3.850868480885734*^9}, {3.851489690257039*^9, 3.851489703096396*^9}, {
  3.851492657026339*^9, 3.851492670033677*^9}, {3.851493765613274*^9, 
  3.851493769781028*^9}, {3.851494104445139*^9, 3.8514941176607847`*^9}, {
  3.8514948217893133`*^9, 
  3.8514948565175543`*^9}},ExpressionUUID->"b6f1e08b-57e9-481e-b3cf-\
67418b654ec9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"rTerm1", "=", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"Ur", "[", "\[Lambda]", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"r", "[", "\[Lambda]", "]"}]}], " ", 
          RowBox[{"Ur", "[", "\[Lambda]", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"U\[Theta]", "[", "\[Lambda]", "]"}]}]}], ")"}]}], 
      RowBox[{
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", 
          RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}], "]"}], "2"]}], "+", 
       SuperscriptBox[
        RowBox[{"r", "[", "\[Lambda]", "]"}], "2"]}]], "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "6"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"4", "-", 
               RowBox[{"3", " ", 
                RowBox[{"r", "[", "\[Lambda]", "]"}]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"r", "[", "\[Lambda]", "]"}], "3"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"r", "[", "\[Lambda]", "]"}], "6"]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", 
               RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "4"], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"r", "[", "\[Lambda]", "]"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", 
                  RowBox[{"r", "[", "\[Lambda]", "]"}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"r", "[", "\[Lambda]", "]"}], "3"]}]}], ")"}]}]}], 
           ")"}], " ", 
          SuperscriptBox[
           RowBox[{"ut", "[", "\[Lambda]", "]"}], "2"]}], "+", 
         RowBox[{"8", " ", "a", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["a", "4"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}], "]"}], "2"]}], 
            "-", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}]}], "]"}]}], 
              ")"}], " ", 
             SuperscriptBox[
              RowBox[{"r", "[", "\[Lambda]", "]"}], "2"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox[
              RowBox[{"r", "[", "\[Lambda]", "]"}], "3"]}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox[
              RowBox[{"r", "[", "\[Lambda]", "]"}], "4"]}]}], ")"}], " ", 
          RowBox[{"ut", "[", "\[Lambda]", "]"}], " ", 
          RowBox[{"u\[Phi]", "[", "\[Lambda]", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Csc", "[", 
            RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             SuperscriptBox["a", "4"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}], "]"}], "4"], " ", 
             
             RowBox[{"r", "[", "\[Lambda]", "]"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", 
               RowBox[{"3", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}]}], "]"}]}]}], 
              ")"}], " ", 
             SuperscriptBox[
              RowBox[{"r", "[", "\[Lambda]", "]"}], "2"]}], "+", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", 
               SuperscriptBox["a", "2"], "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}]}], "]"}]}]}], 
              ")"}], " ", 
             SuperscriptBox[
              RowBox[{"r", "[", "\[Lambda]", "]"}], "3"]}], "-", 
            RowBox[{"32", " ", 
             SuperscriptBox[
              RowBox[{"r", "[", "\[Lambda]", "]"}], "4"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox[
              RowBox[{"r", "[", "\[Lambda]", "]"}], "5"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["a", "4"], " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", 
               RowBox[{"2", " ", 
                RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}]}], "]"}], 
              "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"u\[Phi]", "[", "\[Lambda]", "]"}], "2"]}], "-", 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}], "]"}], "2"]}], 
            "-", 
            SuperscriptBox[
             RowBox[{"r", "[", "\[Lambda]", "]"}], "2"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"r", "[", "\[Lambda]", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", 
               RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}], "]"}], "2"]}]}], 
           ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Ur", "[", "\[Lambda]", "]"}], "2"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"r", "[", "\[Lambda]", "]"}]}], ")"}], " ", 
             RowBox[{"r", "[", "\[Lambda]", "]"}]}]}], ")"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", 
            RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
          RowBox[{"Ur", "[", "\[Lambda]", "]"}], " ", 
          RowBox[{"U\[Theta]", "[", "\[Lambda]", "]"}]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"r", "[", "\[Lambda]", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"r", "[", "\[Lambda]", "]"}]}], ")"}], " ", 
              RowBox[{"r", "[", "\[Lambda]", "]"}]}]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"U\[Theta]", "[", "\[Lambda]", "]"}], "2"]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"r", "[", "\[Lambda]", "]"}]}], ")"}], " ", 
            RowBox[{"r", "[", "\[Lambda]", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}], "]"}], "2"]}], "+", 
           SuperscriptBox[
            RowBox[{"r", "[", "\[Lambda]", "]"}], "2"]}], ")"}]}], ")"}]}], 
      ")"}]}]}], ";"}], ";"}]], "Input",
 CellChangeTimes->{{3.826805969152076*^9, 3.826805977206325*^9}, 
   3.826816559938567*^9, 3.8268170852857943`*^9, {3.826817786135572*^9, 
   3.826817798652178*^9}, {3.851470738553323*^9, 3.851470749272216*^9}, {
   3.851470789588581*^9, 3.851470790418766*^9}, 3.851471129745043*^9, {
   3.851471599369865*^9, 3.851471614462236*^9}, 3.851472206614009*^9, {
   3.8514914230974207`*^9, 3.8514914318559933`*^9}, 3.8514948067599382`*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"6e35917b-02ca-4ed5-8c7b-59a2b4cf92d0"],

Cell[TextData[{
 StyleBox["Term 2 is ",
  FontSize->14,
  FontWeight->"Regular"],
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    SuperscriptBox["F", "r"], "S"], TraditionalForm]],
  CellChangeTimes->{
   3.849220275989078*^9, {3.8508672991592484`*^9, 3.850867412924508*^9}, {
    3.850867662140127*^9, 3.850867756572255*^9}, 3.850983932117548*^9, {
    3.8514734798461037`*^9, 3.851473482853736*^9}, {3.8514929792048187`*^9, 
    3.851492985860423*^9}, {3.851493547944613*^9, 3.851493573585538*^9}, {
    3.851493653602723*^9, 3.8514937481890097`*^9}, {3.851494119764978*^9, 
    3.851494143334021*^9}, {3.851494266832753*^9, 3.851494438868153*^9}, {
    3.8514944806696177`*^9, 3.851494502565775*^9}, {3.851494622810954*^9, 
    3.8514946459449*^9}, {3.851494715323011*^9, 3.851494771340131*^9}},
  TextAlignment->Center,
  FontSize->14,
  FontWeight->"Regular",ExpressionUUID->
  "1673450e-f008-4b6d-be5d-1ef190ae93b4"],
 "."
}], "Text",
 CellChangeTimes->{{3.850867286319309*^9, 3.850867291975163*^9}, {
  3.850867794776292*^9, 3.850867796991591*^9}, {3.850868472718545*^9, 
  3.850868480885734*^9}, {3.851489690257039*^9, 3.851489703096396*^9}, {
  3.851492657026339*^9, 3.851492670033677*^9}, {3.851493765613274*^9, 
  3.851493769781028*^9}, {3.851494104445139*^9, 3.8514941176607847`*^9}, {
  3.8514948217893133`*^9, 3.851494888838818*^9}, {3.8514955293374367`*^9, 
  3.851495529888839*^9}},ExpressionUUID->"0ddf89e4-c64b-4d62-9aee-\
cb12ffa2055f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rTerm2", "=", 
   RowBox[{"\[Epsilon]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Csc", "[", 
        RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "a", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}], "]"}], "2"]}], 
            "-", 
            RowBox[{"6", " ", 
             SuperscriptBox[
              RowBox[{"r", "[", "\[Lambda]", "]"}], "2"]}]}], ")"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", 
            RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["a", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "5"}], "+", 
                  RowBox[{"Cos", "[", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}]}], "]"}]}], 
                 ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "9"}], "+", 
                  RowBox[{"Cos", "[", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}]}], "]"}]}], 
                 ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"r", "[", "\[Lambda]", "]"}], "2"]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox[
                 RowBox[{"r", "[", "\[Lambda]", "]"}], "4"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["a", "2"], " ", 
                RowBox[{"r", "[", "\[Lambda]", "]"}], " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", 
                  RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}], "]"}], 
                 "2"]}]}], ")"}], " ", 
             RowBox[{"ut", "[", "\[Lambda]", "]"}]}], "-", 
            RowBox[{"2", " ", "a", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["a", "2"]}], "+", 
               RowBox[{
                RowBox[{"r", "[", "\[Lambda]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{"3", " ", 
                   RowBox[{"r", "[", "\[Lambda]", "]"}]}]}], ")"}]}]}], ")"}],
              " ", 
             RowBox[{"u\[Phi]", "[", "\[Lambda]", "]"}]}]}], ")"}], " ", 
          RowBox[{"(", "   ", 
           RowBox[{
            RowBox[{"Sr", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{"r", "[", "\[Lambda]", "]"}]}], ")"}], " ", 
                RowBox[{"r", "[", "\[Lambda]", "]"}]}]}], ")"}], " ", 
             RowBox[{"ut", "[", "\[Lambda]", "]"}]}], "-", "   ", 
            RowBox[{"St", " ", 
             RowBox[{"Ur", "[", "\[Lambda]", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", "a", " ", 
          RowBox[{"Cot", "[", 
           RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}], "]"}], "2"]}], 
            "-", 
            RowBox[{"6", " ", 
             SuperscriptBox[
              RowBox[{"r", "[", "\[Lambda]", "]"}], "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "a", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["a", "2"]}], "+", 
               RowBox[{
                RowBox[{"r", "[", "\[Lambda]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{"3", " ", 
                   RowBox[{"r", "[", "\[Lambda]", "]"}]}]}], ")"}]}]}], ")"}],
              " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", 
               RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}], "]"}], "2"], " ", 
             
             RowBox[{"ut", "[", "\[Lambda]", "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{"Cos", "[", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}]}], "]"}]}], 
                 ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"r", "[", "\[Lambda]", "]"}]}], "-", 
               SuperscriptBox[
                RowBox[{"r", "[", "\[Lambda]", "]"}], "2"]}], ")"}], " ", 
             RowBox[{"u\[Phi]", "[", "\[Lambda]", "]"}]}]}], ")"}], " ", 
          RowBox[{"(", "   ", 
           RowBox[{
            RowBox[{"Sr", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{"r", "[", "\[Lambda]", "]"}]}], ")"}], " ", 
                RowBox[{"r", "[", "\[Lambda]", "]"}]}]}], ")"}], " ", 
             RowBox[{"u\[Phi]", "[", "\[Lambda]", "]"}]}], "-", " ", 
            RowBox[{"S\[Phi]", " ", 
             RowBox[{"Ur", "[", "\[Lambda]", "]"}]}]}], ")"}]}], "-", 
         RowBox[{"16", "  ", 
          RowBox[{"r", "[", "\[Lambda]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", 
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}], "]"}], "2"]}], 
            "+", 
            SuperscriptBox[
             RowBox[{"r", "[", "\[Lambda]", "]"}], "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}], "]"}], "2"]}], 
            "+", 
            SuperscriptBox[
             RowBox[{"r", "[", "\[Lambda]", "]"}], "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "-", 
            RowBox[{"2", " ", 
             RowBox[{"r", "[", "\[Lambda]", "]"}]}], "+", 
            SuperscriptBox[
             RowBox[{"r", "[", "\[Lambda]", "]"}], "2"]}], ")"}], " ", 
          RowBox[{"(", "   ", 
           RowBox[{
            RowBox[{"S\[Phi]", " ", 
             RowBox[{"ut", "[", "\[Lambda]", "]"}]}], "-", "   ", 
            RowBox[{"St", " ", 
             RowBox[{"u\[Phi]", "[", "\[Lambda]", "]"}]}]}], ")"}], " ", 
          RowBox[{"U\[Theta]", "[", "\[Lambda]", "]"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"r", "[", "\[Lambda]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"r", "[", "\[Lambda]", "]"}]}], ")"}], " ", 
             RowBox[{"r", "[", "\[Lambda]", "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "6"}], " ", 
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}], "]"}], "2"]}], 
            "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"r", "[", "\[Lambda]", "]"}], "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "6"}], " ", "a", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               SuperscriptBox[
                RowBox[{"r", "[", "\[Lambda]", "]"}], "2"]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", 
               RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}], "]"}], "2"], " ", 
             
             RowBox[{"ut", "[", "\[Lambda]", "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{"Cos", "[", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}]}], "]"}]}], 
                 ")"}]}], "-", 
               SuperscriptBox[
                RowBox[{"r", "[", "\[Lambda]", "]"}], "2"]}], ")"}], " ", 
             RowBox[{"u\[Phi]", "[", "\[Lambda]", "]"}]}]}], ")"}], " ", 
          RowBox[{"(", "   ", 
           RowBox[{
            RowBox[{"S\[Theta]", " ", 
             RowBox[{"ut", "[", "\[Lambda]", "]"}]}], "-", "   ", 
            RowBox[{"St", " ", 
             RowBox[{"U\[Theta]", "[", "\[Lambda]", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"r", "[", "\[Lambda]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"r", "[", "\[Lambda]", "]"}]}], ")"}], " ", 
             RowBox[{"r", "[", "\[Lambda]", "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "6"}], " ", 
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}], "]"}], "2"]}], 
            "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"r", "[", "\[Lambda]", "]"}], "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["a", "2"]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "5"}], "+", 
                  RowBox[{"Cos", "[", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}]}], "]"}]}], 
                 ")"}]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox[
                 RowBox[{"r", "[", "\[Lambda]", "]"}], "2"]}]}], ")"}], " ", 
             RowBox[{"ut", "[", "\[Lambda]", "]"}]}], "+", 
            RowBox[{"6", " ", "a", " ", 
             RowBox[{"u\[Phi]", "[", "\[Lambda]", "]"}]}]}], ")"}], " ", 
          RowBox[{"(", "   ", 
           RowBox[{
            RowBox[{"S\[Theta]", " ", 
             RowBox[{"u\[Phi]", "[", "\[Lambda]", "]"}]}], "-", "   ", 
            RowBox[{"S\[Phi]", " ", 
             RowBox[{"U\[Theta]", "[", "\[Lambda]", "]"}]}]}], ")"}]}], "-", 
         RowBox[{"4", " ", "a", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"r", "[", "\[Lambda]", "]"}]}], ")"}], " ", 
             RowBox[{"r", "[", "\[Lambda]", "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}], "]"}], "2"]}], 
            "-", 
            RowBox[{"6", " ", 
             SuperscriptBox[
              RowBox[{"r", "[", "\[Lambda]", "]"}], "2"]}]}], ")"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", 
            RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
          RowBox[{"U\[Theta]", "[", "\[Lambda]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "   ", "S\[Theta]"}], " ", 
             RowBox[{"Ur", "[", "\[Lambda]", "]"}]}], "+", "   ", 
            RowBox[{"Sr", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{"r", "[", "\[Lambda]", "]"}]}], ")"}], " ", 
                RowBox[{"r", "[", "\[Lambda]", "]"}]}]}], ")"}], " ", 
             RowBox[{"U\[Theta]", "[", "\[Lambda]", "]"}]}]}], ")"}]}]}], 
        ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"16", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}], "]"}], "2"]}], 
            "+", 
            SuperscriptBox[
             RowBox[{"r", "[", "\[Lambda]", "]"}], "2"]}], ")"}], "2"], ")"}], 
        RowBox[{"3", "/", "2"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a", "2"], "-", 
         RowBox[{"2", " ", 
          RowBox[{"r", "[", "\[Lambda]", "]"}]}], "+", 
         SuperscriptBox[
          RowBox[{"r", "[", "\[Lambda]", "]"}], "2"]}], ")"}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.826806165539378*^9, 3.826806169940474*^9}, 
   3.826817106149023*^9, {3.826817802358117*^9, 3.8268178105447693`*^9}, {
   3.851044739128973*^9, 3.851044749528936*^9}, {3.851044781201133*^9, 
   3.851044888603283*^9}, {3.851470765532305*^9, 3.8514707937643757`*^9}, {
   3.851471599374836*^9, 3.8514716144751797`*^9}, {3.851472015540799*^9, 
   3.851472048223404*^9}, {3.851476281089959*^9, 3.851476373198607*^9}, {
   3.851476576185651*^9, 3.851476578820176*^9}, {3.851491441667583*^9, 
   3.851491443066193*^9}, {3.851491558342749*^9, 3.851491559174121*^9}, {
   3.851495532011485*^9, 3.8514955332188787`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"62d33c25-c0ac-44e8-9764-bf44b67469dd"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox["r", TraditionalForm]],
  FontFamily->"Times",
  FontSize->16,ExpressionUUID->"0efeb418-2744-459a-a4cc-b41c2c90a960"],
 StyleBox["-equation: First-order in spin",
  FontFamily->"Times",
  FontSize->16]
}], "Subsection",
 CellChangeTimes->{{3.850868756458165*^9, 3.850868798865*^9}, {
   3.850868855873166*^9, 3.8508688610159397`*^9}, 3.851476863058346*^9, {
   3.851491454488134*^9, 
   3.851491467808544*^9}},ExpressionUUID->"8432bb0c-fb2f-42a9-b0bb-\
bcaf59d73395"],

Cell[TextData[StyleBox["We find the first-order in spin piece of the radial \
equation.",
 FontSize->14,
 FontWeight->"Regular"]], "Text",
 CellChangeTimes->{{3.851495195062603*^9, 
  3.851495208798359*^9}},ExpressionUUID->"1a0b78a7-46e7-48a8-8ca3-\
26a8b846ec65"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rEqnFull", "=", 
   RowBox[{"Expand", "[", 
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"rTerm1", "-", "rTerm2"}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"Ur", "[", "\[Lambda]", "]"}], ",", "\[Lambda]"}], "]"}], 
          "/.", 
          RowBox[{
           RowBox[{
            RowBox[{"wr", "'"}], "[", "\[Lambda]", "]"}], "\[Rule]", 
           RowBox[{"(", 
            RowBox[{"\[CapitalUpsilon]rhat", "+", 
             RowBox[{"\[Epsilon]", " ", "\[CapitalUpsilon]rS"}]}], ")"}]}]}], 
         ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}], 
    "]"}]}], ";", 
  RowBox[{"rEqnSpin", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"rEqnFull", ",", "\[Epsilon]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.821379174618493*^9, 3.821379212307911*^9}, {
   3.821379309320393*^9, 3.821379468635626*^9}, 3.8213797641977997`*^9, {
   3.821380101815762*^9, 3.821380109598509*^9}, {3.8213803905762653`*^9, 
   3.821380390998563*^9}, {3.821380925598871*^9, 3.821380925861678*^9}, {
   3.821381222375745*^9, 3.821381222646473*^9}, {3.82138165429922*^9, 
   3.821381654474028*^9}, {3.821381820511752*^9, 3.821381820798562*^9}, {
   3.821657976090407*^9, 3.821658083896802*^9}, 3.8216581314654493`*^9, {
   3.821711065164197*^9, 3.8217110747316313`*^9}, {3.8217128579445963`*^9, 
   3.8217128665290213`*^9}, {3.8217130806479893`*^9, 3.821713082070443*^9}, {
   3.821997198859247*^9, 3.8219972416912746`*^9}, {3.82447262853193*^9, 
   3.8244726320752707`*^9}, {3.824803021034498*^9, 3.824803032562915*^9}, {
   3.826817868306698*^9, 3.82681787396585*^9}, 3.826818247168236*^9, {
   3.851043802525742*^9, 3.851043805500553*^9}, 3.851471599388629*^9, 
   3.8514886843406773`*^9, {3.85149154253379*^9, 3.851491550819241*^9}, 
   3.8514948494621687`*^9, {3.851495099366145*^9, 3.851495117310976*^9}, {
   3.851495534889195*^9, 3.8514955351130543`*^9}, {3.8514978327640877`*^9, 
   3.851497836250246*^9}, {3.851498104795298*^9, 3.851498105954023*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"04ea21d8-d909-4806-bae9-87aa5f159626"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Coefficients in front of unknowns: ",
  FontFamily->"Times",
  FontSize->16],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalF]", "r"], TraditionalForm]],
  FontFamily->"Times",
  FontSize->16,ExpressionUUID->"22616e32-4d6a-47a0-8fb3-6ee1fcc2dfeb"],
 StyleBox[",  ",
  FontFamily->"Times",
  FontSize->16],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalG]", "r"], TraditionalForm]],
  FontFamily->"Times",
  FontSize->16,ExpressionUUID->"b425afc5-bed7-4cae-a715-d4f78ac71c7a"],
 StyleBox[",  ",
  FontFamily->"Times",
  FontSize->16],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalH]", "r"], TraditionalForm]],
  FontFamily->"Times",
  FontSize->16,ExpressionUUID->"23513665-6437-4f7e-acec-873da7630f24"],
 StyleBox[", ",
  FontFamily->"Times",
  FontSize->16],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", 
    RowBox[{"1", "r"}]], TraditionalForm]],
  FontFamily->"Times",
  FontSize->16,ExpressionUUID->"fb345970-a9e6-4fb9-956c-07ca9340a3ea"],
 StyleBox[",  ",
  FontFamily->"Times",
  FontSize->16],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "2"], TraditionalForm]],
  FontFamily->"Times",
  FontSize->16,ExpressionUUID->"9542afe7-3040-4729-a7ae-dda93c5f9642"],
 StyleBox[", ",
  FontFamily->"Times",
  FontSize->16],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "3"], TraditionalForm]],
  FontFamily->"Times",
  FontSize->16,ExpressionUUID->"dfb40c3a-993a-4269-a7be-03e725edb305"],
 StyleBox[" and \[ScriptCapitalJ] functions ",
  FontFamily->"Times",
  FontSize->16]
}], "Subsection",
 CellChangeTimes->{{3.850868756458165*^9, 3.8508688032465067`*^9}, 
   3.8514768648506413`*^9, {3.851491369165224*^9, 3.851491374587389*^9}, {
   3.852423692607162*^9, 3.852423701662744*^9}, {3.8524255028360147`*^9, 
   3.85242552628482*^9}, {3.852470689014374*^9, 
   3.8524707098304863`*^9}},ExpressionUUID->"1662ca81-e35e-46c9-9547-\
d5ca245b9550"],

Cell[TextData[{
 StyleBox["We can rewrite the first-order in spin piece of the ",
  FontSize->14,
  FontWeight->"Regular"],
 Cell[BoxData[
  FormBox["r", TraditionalForm]],ExpressionUUID->
  "89db6f0f-461a-4f73-926a-7e5da126acf7"],
 StyleBox["-equation of motion in the form",
  FontSize->14,
  FontWeight->"Regular"]
}], "Text",
 CellChangeTimes->{{3.8514955771973047`*^9, 3.851495595841298*^9}, 
   3.85242525487868*^9},ExpressionUUID->"472401b0-eafe-4eed-b264-\
b881ed54e1b9"],

Cell[BoxData[
 FormBox[
  StyleBox[
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["\[ScriptCapitalF]", "r"], "(", "\[Lambda]", ")"}], 
      FractionBox[
       RowBox[{
        SuperscriptBox["d", "2"], 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[Delta]\[Chi]", "r"], "S"], "(", "\[Lambda]", 
         ")"}]}], 
       RowBox[{"d", " ", 
        SuperscriptBox["\[Lambda]", "2"]}]]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[ScriptCapitalG]", "r"], 
       StyleBox["(",
        FontSize->14,
        FontWeight->"Regular"], 
       StyleBox["\[Lambda]",
        FontSize->14,
        FontWeight->"Regular"], 
       StyleBox[")",
        FontSize->14,
        FontWeight->"Regular"]}], 
      StyleBox[
       FractionBox[
        RowBox[{"d", " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[Delta]\[Chi]", "r"], "S"], "(", "\[Lambda]", 
          ")"}]}], 
        RowBox[{"d", " ", "\[Lambda]"}]],
       FontSize->14,
       FontWeight->"Regular"]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[ScriptCapitalH]", "r"], 
       StyleBox["(",
        FontSize->14,
        FontWeight->"Regular"], 
       StyleBox["\[Lambda]",
        FontSize->14,
        FontWeight->"Regular"], 
       StyleBox[")",
        FontSize->14,
        FontWeight->"Regular"]}], 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["\[Delta]\[Chi]", "r"], "S"], "(", "\[Lambda]", ")"}]}], 
     "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[ScriptCapitalI]", 
        RowBox[{"1", "r"}]], 
       StyleBox["(",
        FontSize->14,
        FontWeight->"Regular"], 
       StyleBox["\[Lambda]",
        FontSize->14,
        FontWeight->"Regular"], 
       StyleBox[")",
        FontSize->14,
        FontWeight->"Regular"]}], 
      StyleBox[
       SuperscriptBox[
        SubscriptBox["\[CapitalUpsilon]", "r"], "S"],
       FontSize->14,
       FontWeight->"Regular"]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[ScriptCapitalI]", "2"], 
       StyleBox["(",
        FontSize->14,
        FontWeight->"Regular"], 
       StyleBox["\[Lambda]",
        FontSize->14,
        FontWeight->"Regular"], 
       StyleBox[")",
        FontSize->14,
        FontWeight->"Regular"]}], 
      StyleBox[
       SubscriptBox[
        SuperscriptBox["u", "S"], 
        RowBox[{"t", ",", "0"}]],
       FontSize->14,
       FontWeight->"Regular"]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[ScriptCapitalI]", "3"], 
       StyleBox["(",
        FontSize->14,
        FontWeight->"Regular"], 
       StyleBox["\[Lambda]",
        FontSize->14,
        FontWeight->"Regular"], 
       StyleBox[")",
        FontSize->14,
        FontWeight->"Regular"]}], 
      StyleBox[
       SubscriptBox[
        SuperscriptBox["u", "S"], 
        RowBox[{"\[Phi]", ",", "0"}]],
       FontSize->14,
       FontWeight->"Regular"]}], "+", 
     RowBox[{"\[ScriptCapitalJ]", "(", "\[Lambda]", ")"}]}], "=", "0."}],
   FontSize->14,
   FontWeight->"Regular"], TraditionalForm]], "EquationNumbered",
 CellChangeTimes->{
  3.849220275989078*^9, {3.8508672991592484`*^9, 3.850867412924508*^9}, {
   3.850867662140127*^9, 3.850867756572255*^9}, 3.850983932117548*^9, {
   3.8514734798461037`*^9, 3.851473482853736*^9}, {3.8524233649741783`*^9, 
   3.852423369780904*^9}, {3.852423734031323*^9, 3.852423791351025*^9}, {
   3.852470720271145*^9, 3.8524707320699873`*^9}},
 TextAlignment->Center,ExpressionUUID->"fbd321b8-7e75-4ab7-bf7e-cc17f8091ce8"],

Cell[TextData[{
 StyleBox["We compute the coefficient functions ",
  FontSize->14,
  FontWeight->"Regular"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalF]", "r"], TraditionalForm]],ExpressionUUID->
  "96fd0071-bd19-4eeb-99f8-8db5a42424bd"],
 StyleBox[",  ",
  FontSize->14,
  FontWeight->"Regular"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalG]", "r"], TraditionalForm]],ExpressionUUID->
  "bb24506f-b535-4b82-b650-bf4bac6d8a2d"],
 StyleBox[",  ",
  FontSize->14,
  FontWeight->"Regular"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalH]", "r"], TraditionalForm]],ExpressionUUID->
  "acb6732c-d78c-40f6-9604-987967278af5"],
 StyleBox[", ",
  FontSize->14,
  FontWeight->"Regular"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", 
    RowBox[{"1", "r"}]], TraditionalForm]],ExpressionUUID->
  "8a26c82a-a7bd-427c-b905-fb1bcc8130d1"],
 StyleBox[",  ",
  FontSize->14,
  FontWeight->"Regular"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "2"], TraditionalForm]],ExpressionUUID->
  "2d58eafe-5a84-447c-8871-1192c4ef4a77"],
 StyleBox[", ",
  FontSize->14,
  FontWeight->"Regular"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "3"], TraditionalForm]],ExpressionUUID->
  "2a176be3-2c7b-49e6-a2ec-cbc7e5e45571"],
 StyleBox[" and \[ScriptCapitalJ] that appear in the above equation. Note \
that ",
  FontSize->14,
  FontWeight->"Regular"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[CapitalXi]", "1"], "(", "\[Lambda]", ")"}], 
   TraditionalForm]],
  FontSize->14,
  FontWeight->"Regular",ExpressionUUID->
  "5f58be2a-c5e5-4c0c-a6f8-ef396e90e86a"],
 StyleBox[" and ",
  FontSize->14,
  FontWeight->"Regular"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[CapitalXi]", "2"], "(", "\[Lambda]", ")"}], 
   TraditionalForm]],
  FontSize->14,
  FontWeight->"Regular",ExpressionUUID->
  "f9a7f41b-cdd4-4708-b741-50cb6dc66c9b"],
 StyleBox[" are defined in Eq. (C6) in the paper.",
  FontSize->14,
  FontWeight->"Regular"]
}], "Text",
 CellChangeTimes->{{3.850867286319309*^9, 3.850867291975163*^9}, {
   3.850867794776292*^9, 3.850867796991591*^9}, {3.850868472718545*^9, 
   3.850868480885734*^9}, 3.851491496682061*^9, {3.851495223118154*^9, 
   3.8514952885188217`*^9}, {3.85149560387402*^9, 3.8514956073619003`*^9}, {
   3.8514956397167597`*^9, 3.8514957053146048`*^9}, {3.851495737715007*^9, 
   3.851495765099195*^9}, {3.852423373709462*^9, 3.8524233740859203`*^9}, {
   3.852423799999593*^9, 3.852423812687817*^9}, {3.8524707555917597`*^9, 
   3.85247076976116*^9}},ExpressionUUID->"9d28538e-85f7-45a3-a9e4-\
bdd379117776"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalF]rfunc", "[", "\[Lambda]_", "]"}], "=", 
   RowBox[{"CoeffFunc", "[", 
    RowBox[{"rEqnSpin", ",", 
     RowBox[{
      RowBox[{"\[Delta]\[Chi]rS", "''"}], "[", "\[Lambda]", "]"}]}], "]"}]}], 
  ";", 
  RowBox[{
   RowBox[{"\[ScriptCapitalG]rfunc", "[", "\[Lambda]_", "]"}], "=", 
   RowBox[{"CoeffFunc", "[", 
    RowBox[{"rEqnSpin", ",", 
     RowBox[{
      RowBox[{"\[Delta]\[Chi]rS", "'"}], "[", "\[Lambda]", "]"}]}], "]"}]}], 
  ";", 
  RowBox[{
   RowBox[{"\[ScriptCapitalH]rfunc", "[", "\[Lambda]_", "]"}], "=", 
   RowBox[{"CoeffFunc", "[", 
    RowBox[{"rEqnSpin", ",", 
     RowBox[{"\[Delta]\[Chi]rS", "[", "\[Lambda]", "]"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"\[ScriptCapitalI]1rfunc", "[", "\[Lambda]_", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"rEqnSpin", ",", "\[CapitalUpsilon]rS"}], "]"}], "+", 
      RowBox[{
       RowBox[{"Frfunc", "[", "\[Lambda]", "]"}], 
       RowBox[{"\[CapitalXi]2", "[", "\[Lambda]", "]"}]}], "+", 
      RowBox[{
       RowBox[{"Grfunc", "[", "\[Lambda]", "]"}], 
       RowBox[{"\[CapitalXi]1", "[", "\[Lambda]", "]"}]}]}], ")"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"wr", "[", "\[Lambda]", "]"}], "->", 
      RowBox[{"\[CapitalUpsilon]rhat", " ", "\[Lambda]"}]}], "}"}]}]}], ";", 
  RowBox[{
   RowBox[{"\[ScriptCapitalI]2func", "[", "\[Lambda]_", "]"}], "=", 
   RowBox[{"CoeffFunc", "[", 
    RowBox[{"rEqnSpin", ",", "ut0S"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"\[ScriptCapitalI]3func", "[", "\[Lambda]_", "]"}], "=", 
   RowBox[{"CoeffFunc", "[", 
    RowBox[{"rEqnSpin", ",", " ", "u\[Phi]0S"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"\[ScriptCapitalJ]func", "[", "\[Lambda]_", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"rEqnSpin", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"\[Delta]\[Chi]rS", "''"}], "[", "\[Lambda]", "]"}], 
         "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Delta]\[Chi]rS", "'"}], "[", "\[Lambda]", "]"}], 
         "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"\[Delta]\[Chi]rS", "[", "\[Lambda]", "]"}], "\[Rule]", 
         "0"}], ",", 
        RowBox[{"\[CapitalUpsilon]rS", "\[Rule]", "0"}], ",", 
        RowBox[{"ut0S", "\[Rule]", "0"}], ",", " ", 
        RowBox[{"u\[Phi]0S", "\[Rule]", "0"}]}], "}"}]}], ")"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"wr", "[", "\[Lambda]", "]"}], "->", 
      RowBox[{"\[CapitalUpsilon]rhat", " ", "\[Lambda]"}]}], "}"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.821181899103881*^9, 3.8211819407622747`*^9}, {
   3.82118207060985*^9, 3.821182081554635*^9}, 3.8211824489251432`*^9, {
   3.821183604878448*^9, 3.8211836077095823`*^9}, {3.821185257710205*^9, 
   3.821185259877224*^9}, {3.821185373344801*^9, 3.82118539346524*^9}, {
   3.82118713729935*^9, 3.821187154434909*^9}, {3.821187580497506*^9, 
   3.82118759728976*^9}, 3.821380170077715*^9, {3.8216581579544497`*^9, 
   3.821658165577836*^9}, 3.821658417425028*^9, {3.821658520027731*^9, 
   3.821658527242793*^9}, {3.82165859108434*^9, 3.821658600420692*^9}, 
   3.8217105031269073`*^9, 3.821712110569659*^9, 3.821713280670474*^9, 
   3.821715424624379*^9, {3.821997173000444*^9, 3.821997177288868*^9}, 
   3.821997328694448*^9, {3.822994349362254*^9, 3.8229943661777267`*^9}, {
   3.830956233353447*^9, 3.830956239409233*^9}, {3.830956917830784*^9, 
   3.830956942640027*^9}, {3.850868663588944*^9, 3.8508686772594967`*^9}, 
   3.850868822481558*^9, {3.850872908750383*^9, 3.85087292162908*^9}, {
   3.850872955358729*^9, 3.850872970254506*^9}, {3.851038604508765*^9, 
   3.851038633508376*^9}, {3.851038688566164*^9, 3.851038723046631*^9}, 
   3.851038894756219*^9, {3.851472536810498*^9, 3.851472537985273*^9}, {
   3.851473222156218*^9, 3.85147329804211*^9}, {3.8514771837321453`*^9, 
   3.851477238854219*^9}, {3.851495126088221*^9, 3.8514951489290953`*^9}, 
   3.851497696119322*^9, {3.852423377302034*^9, 3.852423424397705*^9}, {
   3.852470927041679*^9, 
   3.852470946568326*^9}},ExpressionUUID->"0dc8215f-5a91-42ed-83c1-\
9b1e9b30cd5e"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Full expressions for coefficient functions",
 FontFamily->"Times",
 FontSize->16]], "Subsection",
 CellChangeTimes->{{3.850868756458165*^9, 3.8508688032465067`*^9}, {
   3.8509847060288982`*^9, 3.850984712516018*^9}, 3.851476867546566*^9, {
   3.851491338089629*^9, 
   3.8514913525877447`*^9}},ExpressionUUID->"e611da27-ebe9-4bc7-bbb4-\
0037a1ba8979"],

Cell[TextData[{
 StyleBox["We display the full expressions for each of the coeffi",
  FontSize->14,
  FontWeight->"Regular"],
 StyleBox["cient functions. The expression for ",
  FontSize->14,
  FontWeight->"Regular"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalF]", "r"], TraditionalForm]],
  FontSize->14,
  FontWeight->"Regular",ExpressionUUID->
  "069a8098-eca1-48c0-a7cb-dcc31eca0323"],
 StyleBox[" is:",
  FontSize->14,
  FontWeight->"Regular"]
}], "Text",
 CellChangeTimes->{{3.850867286319309*^9, 3.850867291975163*^9}, {
  3.850867794776292*^9, 3.850867796991591*^9}, {3.850868472718545*^9, 
  3.850868480885734*^9}, {3.851489690257039*^9, 3.851489703096396*^9}, {
  3.851491280067595*^9, 3.8514912824912443`*^9}, {3.8514956142254953`*^9, 
  3.851495639058896*^9}, {3.8514958170670767`*^9, 3.851495845835527*^9}, {
  3.852423713190662*^9, 
  3.852423713638864*^9}},ExpressionUUID->"82210888-e500-47aa-bd23-\
2d72308fef95"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"\[ScriptCapitalF]rfunc", "[", "\[Lambda]", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.840297159138481*^9, 3.8402971627376833`*^9}, {
  3.8510369419728117`*^9, 3.8510369477806673`*^9}, {3.851037019071188*^9, 
  3.851037020084256*^9}, {3.852423438677936*^9, 
  3.8524234389340677`*^9}},ExpressionUUID->"bb3d85b1-463c-4c99-be09-\
5e551aecd88a"],

Cell[BoxData[
 FractionBox[
  RowBox[{"e", " ", "p", " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
     RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"e", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
        RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}]}], 
    ")"}], "2"]]], "Output",
 CellChangeTimes->{3.840297163099123*^9, 3.840299049501707*^9, 
  3.840552677642252*^9, 3.8405592636873493`*^9, 3.8405611014511633`*^9, 
  3.8508728171230392`*^9, 3.850872869435091*^9, 3.8509850152299147`*^9, 
  3.851036966898211*^9, 3.851037020336776*^9, 3.8510390560802507`*^9, 
  3.851039135606329*^9, 3.85104161252466*^9, 3.8510438742499247`*^9, 
  3.851044920027856*^9, 3.8510453076497097`*^9, 3.851472340899253*^9, 
  3.851477411351102*^9, 3.851497562951522*^9, 3.851497801290173*^9, 
  3.8514978467803373`*^9, 3.851498122088819*^9, 3.851527366324152*^9, 
  3.8515275456327133`*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"b8558e3c-9995-4dd8-bf4b-ea11fc57000a"]
}, Open  ]],

Cell[TextData[{
 StyleBox["The expression for ",
  FontSize->14,
  FontWeight->"Regular"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalG]", "r"], TraditionalForm]],
  FontSize->14,
  FontWeight->"Regular",ExpressionUUID->
  "ef08f52f-654f-4282-8561-c34653f80818"],
 StyleBox[" is:",
  FontSize->14,
  FontWeight->"Regular"]
}], "Text",
 CellChangeTimes->{{3.851495836299917*^9, 3.851495851715453*^9}, {
  3.8524238259598627`*^9, 
  3.852423826207615*^9}},ExpressionUUID->"f72a3fc5-20ae-4df7-ad63-\
cac5d2113ffc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"\[ScriptCapitalG]rfunc", "[", "\[Lambda]", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8402971697705793`*^9, 3.840297174930049*^9}, {
  3.851036995159092*^9, 3.8510370127643623`*^9}, {3.852423496677885*^9, 
  3.852423497126128*^9}},ExpressionUUID->"44672714-65d3-4b92-b40c-\
c3bbecf14492"],

Cell[BoxData[
 FractionBox[
  RowBox[{"e", " ", "p", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["e", "2"]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}]}], ")"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
        RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], "+", 
     RowBox[{"e", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "2"], "-", "p"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
            RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], ")"}]}], 
         "]"}]}], ")"}]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"\[CapitalUpsilon]rhat", "+", 
     RowBox[{
      SuperscriptBox["\[Delta]\[Chi]rhat", "\[Prime]",
       MultilineFunction->None], "[", "\[Lambda]", "]"}]}], ")"}]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"e", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}]}], 
     ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["a", "2"], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}], "+", 
     RowBox[{"2", " ", "e", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "2"], "-", "p"}], ")"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
        RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["e", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
       "2"]}]}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.840297170032757*^9, 3.8402971752254477`*^9}, 
   3.84029904952386*^9, 3.840552677663224*^9, 3.840559263710436*^9, 
   3.840561101473877*^9, 3.850872817153378*^9, 3.850872869483932*^9, 
   3.850985015260724*^9, {3.851036966945944*^9, 3.851037013229806*^9}, 
   3.8510390562884693`*^9, 3.8510391357959337`*^9, 3.851041612723947*^9, 
   3.85104387444727*^9, 3.851044920226531*^9, 3.85104530784622*^9, 
   3.851472342303293*^9, 3.851477412683382*^9, 3.851497564295145*^9, 
   3.851497802615958*^9, 3.851497846977991*^9, 3.851498122286038*^9, 
   3.851527366516324*^9, 3.8515275458298492`*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"25ad44ac-87f0-42e4-bccf-c36ef8aa716d"]
}, Open  ]],

Cell[TextData[{
 StyleBox["The expression for ",
  FontSize->14,
  FontWeight->"Regular"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalH]", "r"], TraditionalForm]],
  FontSize->14,
  FontWeight->"Regular",ExpressionUUID->
  "0191894b-7f7a-4f1f-8398-78a8debd8bd7"],
 StyleBox[" is:",
  FontSize->14,
  FontWeight->"Regular"]
}], "Text",
 CellChangeTimes->{{3.851495836299917*^9, 3.851495858092044*^9}, {
  3.852423834079812*^9, 
  3.852423835335648*^9}},ExpressionUUID->"35362ef6-0d11-4064-bb42-\
7fbf77b77cd6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"\[ScriptCapitalH]rfunc", "[", "\[Lambda]", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8402971697705793`*^9, 3.840297174930049*^9}, {
  3.851036995159092*^9, 3.851037029995839*^9}, {3.852423501662529*^9, 
  3.852423501941801*^9}},ExpressionUUID->"04c88bd0-3575-4326-b150-\
aee99a83e8f1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"e", " ", "p", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["Ehat", "2"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
      "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["a", "3"], " ", "Ehat", " ", "Lzhat", " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
      "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["Lzhat", "2"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
      "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["Ehat", "2"], " ", "p", " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
      "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["a", "3"], " ", "Ehat", " ", "Lzhat", " ", "p", " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
      "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["Lzhat", "2"], " ", "p", " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
      "+", 
      RowBox[{"4", " ", "a", " ", "Ehat", " ", "Lzhat", " ", 
       SuperscriptBox["p", "2"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
      "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["Lzhat", "2"], " ", 
       SuperscriptBox["p", "2"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
      "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["Lzhat", "2"], " ", 
       SuperscriptBox["p", "2"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
      "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["Ehat", "2"], " ", 
       SuperscriptBox["p", "3"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
      "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["Lzhat", "2"], " ", 
       SuperscriptBox["p", "3"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
      "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["Ehat", "2"], " ", 
       SuperscriptBox["p", "4"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
      "-", 
      RowBox[{
       SuperscriptBox["Lzhat", "2"], " ", 
       SuperscriptBox["p", "4"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
      "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["Ehat", "2"], " ", 
       SuperscriptBox["p", "5"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
      "-", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["\[CapitalUpsilon]rhat", "2"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
      "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["a", "2"], " ", "p", " ", 
       SuperscriptBox["\[CapitalUpsilon]rhat", "2"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
      "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["p", "2"], " ", 
       SuperscriptBox["\[CapitalUpsilon]rhat", "2"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
      "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["p", "2"], " ", 
       SuperscriptBox["\[CapitalUpsilon]rhat", "2"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
      "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["p", "3"], " ", 
       SuperscriptBox["\[CapitalUpsilon]rhat", "2"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
      "-", 
      RowBox[{
       SuperscriptBox["p", "4"], " ", 
       SuperscriptBox["\[CapitalUpsilon]rhat", "2"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
      "-", 
      RowBox[{"20", " ", 
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["e", "2"], " ", 
       SuperscriptBox["Ehat", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
          RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
        "2"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
      "+", 
      RowBox[{"40", " ", 
       SuperscriptBox["a", "3"], " ", 
       SuperscriptBox["e", "2"], " ", "Ehat", " ", "Lzhat", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
          RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
        "2"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
      "-", 
      RowBox[{"20", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["e", "2"], " ", 
       SuperscriptBox["Lzhat", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
          RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
        "2"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
      "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["e", "2"], " ", 
       SuperscriptBox["Ehat", "2"], " ", "p", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
          RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
        "2"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
      "-", 
      RowBox[{"48", " ", 
       SuperscriptBox["a", "3"], " ", 
       SuperscriptBox["e", "2"], " ", "Ehat", " ", "Lzhat", " ", "p", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
          RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
        "2"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
      "+", 
      RowBox[{"36", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["e", "2"], " ", 
       SuperscriptBox["Lzhat", "2"], " ", "p", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
          RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
        "2"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
      "+", 
      RowBox[{"12", " ", "a", " ", 
       SuperscriptBox["e", "2"], " ", "Ehat", " ", "Lzhat", " ", 
       SuperscriptBox["p", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
          RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
        "2"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
      "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["e", "2"], " ", 
       SuperscriptBox["Lzhat", "2"], " ", 
       SuperscriptBox["p", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
          RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
        "2"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
      "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["e", "2"], " ", 
       SuperscriptBox["Lzhat", "2"], " ", 
       SuperscriptBox["p", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
          RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
        "2"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
      "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["e", "2"], " ", 
       SuperscriptBox["Ehat", "2"], " ", 
       SuperscriptBox["p", "3"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
          RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
        "2"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
      "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["e", "2"], " ", 
       SuperscriptBox["Lzhat", "2"], " ", 
       SuperscriptBox["p", "3"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
          RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
        "2"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
      "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["e", "2"], " ", 
       SuperscriptBox["\[CapitalUpsilon]rhat", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
          RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
        "2"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
      "-", 
      RowBox[{"18", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["e", "2"], " ", "p", " ", 
       SuperscriptBox["\[CapitalUpsilon]rhat", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
          RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
        "2"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
      "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["e", "2"], " ", 
       SuperscriptBox["p", "2"], " ", 
       SuperscriptBox["\[CapitalUpsilon]rhat", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
          RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
        "2"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
      "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["e", "2"], " ", 
       SuperscriptBox["p", "2"], " ", 
       SuperscriptBox["\[CapitalUpsilon]rhat", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
          RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
        "2"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
      "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["e", "2"], " ", 
       SuperscriptBox["p", "3"], " ", 
       SuperscriptBox["\[CapitalUpsilon]rhat", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
          RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
        "2"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
      "-", 
      RowBox[{"20", " ", 
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["e", "3"], " ", 
       SuperscriptBox["Ehat", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
          RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
        "3"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
      "+", 
      RowBox[{"40", " ", 
       SuperscriptBox["a", "3"], " ", 
       SuperscriptBox["e", "3"], " ", "Ehat", " ", "Lzhat", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
          RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
        "3"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
      "-", 
      RowBox[{"20", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["e", "3"], " ", 
       SuperscriptBox["Lzhat", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
          RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
        "3"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
      "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["e", "3"], " ", 
       SuperscriptBox["Ehat", "2"], " ", "p", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
          RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
        "3"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
      "-", 
      RowBox[{"32", " ", 
       SuperscriptBox["a", "3"], " ", 
       SuperscriptBox["e", "3"], " ", "Ehat", " ", "Lzhat", " ", "p", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
          RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
        "3"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
      "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["e", "3"], " ", 
       SuperscriptBox["Lzhat", "2"], " ", "p", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
          RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
        "3"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
      "+", 
      RowBox[{"4", " ", "a", " ", 
       SuperscriptBox["e", "3"], " ", "Ehat", " ", "Lzhat", " ", 
       SuperscriptBox["p", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
          RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
        "3"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
      "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["e", "3"], " ", 
       SuperscriptBox["Lzhat", "2"], " ", 
       SuperscriptBox["p", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
          RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
        "3"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
      "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["e", "3"], " ", 
       SuperscriptBox["Lzhat", "2"], " ", 
       SuperscriptBox["p", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
          RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
        "3"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
      "+", 
      RowBox[{"14", " ", 
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["e", "3"], " ", 
       SuperscriptBox["\[CapitalUpsilon]rhat", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
          RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
        "3"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
      "-", 
      RowBox[{"26", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["e", "3"], " ", "p", " ", 
       SuperscriptBox["\[CapitalUpsilon]rhat", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
          RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
        "3"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
      "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["e", "3"], " ", 
       SuperscriptBox["p", "2"], " ", 
       SuperscriptBox["\[CapitalUpsilon]rhat", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
          RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
        "3"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
      "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["e", "3"], " ", 
       SuperscriptBox["p", "2"], " ", 
       SuperscriptBox["\[CapitalUpsilon]rhat", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
          RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
        "3"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
      "-", 
      RowBox[{"10", " ", 
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["e", "4"], " ", 
       SuperscriptBox["Ehat", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
          RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
        "4"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
      "+", 
      RowBox[{"20", " ", 
       SuperscriptBox["a", "3"], " ", 
       SuperscriptBox["e", "4"], " ", "Ehat", " ", "Lzhat", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
          RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
        "4"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
      "-", 
      RowBox[{"10", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["e", "4"], " ", 
       SuperscriptBox["Lzhat", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
          RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
        "4"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
      "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["e", "4"], " ", 
       SuperscriptBox["Ehat", "2"], " ", "p", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
          RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
        "4"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
      "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["a", "3"], " ", 
       SuperscriptBox["e", "4"], " ", "Ehat", " ", "Lzhat", " ", "p", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
          RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
        "4"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
      "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["e", "4"], " ", 
       SuperscriptBox["Lzhat", "2"], " ", "p", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
          RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
        "4"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
      "+", 
      RowBox[{"11", " ", 
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["e", "4"], " ", 
       SuperscriptBox["\[CapitalUpsilon]rhat", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
          RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
        "4"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
      "-", 
      RowBox[{"10", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["e", "4"], " ", "p", " ", 
       SuperscriptBox["\[CapitalUpsilon]rhat", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
          RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
        "4"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
      "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["e", "5"], " ", 
       SuperscriptBox["Ehat", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
          RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
        "5"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
      "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["a", "3"], " ", 
       SuperscriptBox["e", "5"], " ", "Ehat", " ", "Lzhat", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
          RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
        "5"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
      "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["e", "5"], " ", 
       SuperscriptBox["Lzhat", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
          RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
        "5"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
      "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["e", "5"], " ", 
       SuperscriptBox["\[CapitalUpsilon]rhat", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
          RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
        "5"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
      "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["e", "2"], " ", 
       SuperscriptBox["\[CapitalUpsilon]rhat", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", 
         RowBox[{
          RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
          RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
        "3"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["e", "2"], " ", "p", " ", 
       SuperscriptBox["\[CapitalUpsilon]rhat", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", 
         RowBox[{
          RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
          RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
        "3"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["e", "2"], " ", 
       SuperscriptBox["p", "2"], " ", 
       SuperscriptBox["\[CapitalUpsilon]rhat", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", 
         RowBox[{
          RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
          RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
        "3"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["e", "2"], " ", 
       SuperscriptBox["p", "2"], " ", 
       SuperscriptBox["\[CapitalUpsilon]rhat", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", 
         RowBox[{
          RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
          RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
        "3"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["e", "2"], " ", 
       SuperscriptBox["p", "3"], " ", 
       SuperscriptBox["\[CapitalUpsilon]rhat", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", 
         RowBox[{
          RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
          RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
        "3"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["e", "3"], " ", 
       SuperscriptBox["\[CapitalUpsilon]rhat", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
       
       SuperscriptBox[
        RowBox[{"Sin", "[", 
         RowBox[{
          RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
          RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
        "3"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["e", "3"], " ", "p", " ", 
       SuperscriptBox["\[CapitalUpsilon]rhat", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
       
       SuperscriptBox[
        RowBox[{"Sin", "[", 
         RowBox[{
          RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
          RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
        "3"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["e", "3"], " ", 
       SuperscriptBox["p", "2"], " ", 
       SuperscriptBox["\[CapitalUpsilon]rhat", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
       
       SuperscriptBox[
        RowBox[{"Sin", "[", 
         RowBox[{
          RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
          RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
        "3"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["e", "3"], " ", 
       SuperscriptBox["p", "2"], " ", 
       SuperscriptBox["\[CapitalUpsilon]rhat", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
       
       SuperscriptBox[
        RowBox[{"Sin", "[", 
         RowBox[{
          RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
          RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
        "3"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["e", "4"], " ", 
       SuperscriptBox["\[CapitalUpsilon]rhat", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
          RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
        "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", 
         RowBox[{
          RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
          RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
        "3"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["e", "4"], " ", "p", " ", 
       SuperscriptBox["\[CapitalUpsilon]rhat", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
          RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
        "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", 
         RowBox[{
          RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
          RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
        "3"]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["a", "4"], " ", "e", " ", 
       SuperscriptBox["Ehat", "2"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
           RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], ")"}]}], 
        "]"}]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox["a", "3"], " ", "e", " ", "Ehat", " ", "Lzhat", " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
           RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], ")"}]}], 
        "]"}]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["a", "2"], " ", "e", " ", 
       SuperscriptBox["Lzhat", "2"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
           RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], ")"}]}], 
        "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["a", "4"], " ", "e", " ", 
       SuperscriptBox["Ehat", "2"], " ", "p", " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
           RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], ")"}]}], 
        "]"}]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["a", "3"], " ", "e", " ", "Ehat", " ", "Lzhat", " ", 
       "p", " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
           RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], ")"}]}], 
        "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["a", "2"], " ", "e", " ", 
       SuperscriptBox["Lzhat", "2"], " ", "p", " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
           RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], ")"}]}], 
        "]"}]}], "+", 
      RowBox[{"6", " ", "a", " ", "e", " ", "Ehat", " ", "Lzhat", " ", 
       SuperscriptBox["p", "2"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
           RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], ")"}]}], 
        "]"}]}], "-", 
      RowBox[{"6", " ", "e", " ", 
       SuperscriptBox["Lzhat", "2"], " ", 
       SuperscriptBox["p", "2"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
           RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], ")"}]}], 
        "]"}]}], "-", 
      RowBox[{
       FractionBox["9", "2"], " ", 
       SuperscriptBox["a", "2"], " ", "e", " ", 
       SuperscriptBox["Lzhat", "2"], " ", 
       SuperscriptBox["p", "2"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
           RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], ")"}]}], 
        "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["a", "2"], " ", "e", " ", 
       SuperscriptBox["Ehat", "2"], " ", 
       SuperscriptBox["p", "3"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
           RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], ")"}]}], 
        "]"}]}], "+", 
      RowBox[{"4", " ", "e", " ", 
       SuperscriptBox["Lzhat", "2"], " ", 
       SuperscriptBox["p", "3"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
           RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], ")"}]}], 
        "]"}]}], "-", 
      RowBox[{"3", " ", "e", " ", 
       SuperscriptBox["Ehat", "2"], " ", 
       SuperscriptBox["p", "4"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
           RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], ")"}]}], 
        "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", "e", " ", 
       SuperscriptBox["Lzhat", "2"], " ", 
       SuperscriptBox["p", "4"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
           RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], ")"}]}], 
        "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SuperscriptBox["a", "4"], " ", "e", " ", 
       SuperscriptBox["\[CapitalUpsilon]rhat", "2"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
           RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], ")"}]}], 
        "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "e", " ", "p", " ", 
       SuperscriptBox["\[CapitalUpsilon]rhat", "2"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
           RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], ")"}]}], 
        "]"}]}], "-", 
      RowBox[{"e", " ", 
       SuperscriptBox["p", "3"], " ", 
       SuperscriptBox["\[CapitalUpsilon]rhat", "2"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
           RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], ")"}]}], 
        "]"}]}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", "e", " ", 
       SuperscriptBox["p", "4"], " ", 
       SuperscriptBox["\[CapitalUpsilon]rhat", "2"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
           RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], ")"}]}], 
        "]"}]}], "+", 
      RowBox[{
       FractionBox["3", "8"], " ", 
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["e", "5"], " ", 
       SuperscriptBox["\[CapitalUpsilon]rhat", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
            RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], ")"}]}], 
         "]"}], "3"]}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", "\[CapitalUpsilon]rhat", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          SuperscriptBox["a", "4"]}], "+", 
         RowBox[{"18", " ", 
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox["e", "2"]}], "+", 
         RowBox[{"21", " ", 
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox["e", "4"]}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["a", "2"], " ", "p"}], "-", 
         RowBox[{"52", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["e", "2"], " ", "p"}], "-", 
         RowBox[{"19", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["e", "4"], " ", "p"}], "-", 
         RowBox[{"16", " ", 
          SuperscriptBox["p", "2"]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["p", "2"]}], "+", 
         RowBox[{"36", " ", 
          SuperscriptBox["e", "2"], " ", 
          SuperscriptBox["p", "2"]}], "+", 
         RowBox[{"14", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["e", "2"], " ", 
          SuperscriptBox["p", "2"]}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["p", "3"]}], "-", 
         RowBox[{"16", " ", 
          SuperscriptBox["e", "2"], " ", 
          SuperscriptBox["p", "3"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["p", "4"]}], "+", 
         RowBox[{"e", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["a", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               RowBox[{"51", " ", 
                SuperscriptBox["e", "2"]}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["e", "4"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["p", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"15", " ", 
                SuperscriptBox["e", "2"]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}]}], 
              ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", "p", " ", 
             RowBox[{"(", 
              RowBox[{"8", "+", 
               RowBox[{
                SuperscriptBox["e", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "94"}], "+", 
                  RowBox[{"13", " ", "p"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
          " ", 
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
            RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
         "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["e", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["a", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"11", " ", 
                SuperscriptBox["e", "2"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"2", " ", "p"}]}], ")"}], " ", 
             SuperscriptBox["p", "2"]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["a", "2"], " ", "p", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["e", "2"]}], "+", "p"}], ")"}]}]}], ")"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
              RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], 
             ")"}]}], "]"}]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox["e", "3"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
              RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], 
             ")"}]}], "]"}]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox["e", "5"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
              RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], 
             ")"}]}], "]"}]}], "-", 
         RowBox[{"10", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["e", "3"], " ", "p", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
              RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], 
             ")"}]}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["e", "3"], " ", 
          SuperscriptBox["p", "2"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
              RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], 
             ")"}]}], "]"}]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["e", "3"], " ", 
          SuperscriptBox["p", "2"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
              RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], 
             ")"}]}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox["e", "4"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
              RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], 
             ")"}]}], "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["e", "4"], " ", "p", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
              RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], 
             ")"}]}], "]"}]}]}], ")"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
       
       RowBox[{
        SuperscriptBox["\[Delta]\[Chi]rhat", "\[Prime]",
         MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "+", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          SuperscriptBox["a", "4"]}], "+", 
         RowBox[{"18", " ", 
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox["e", "2"]}], "+", 
         RowBox[{"21", " ", 
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox["e", "4"]}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["a", "2"], " ", "p"}], "-", 
         RowBox[{"52", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["e", "2"], " ", "p"}], "-", 
         RowBox[{"19", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["e", "4"], " ", "p"}], "-", 
         RowBox[{"16", " ", 
          SuperscriptBox["p", "2"]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["p", "2"]}], "+", 
         RowBox[{"36", " ", 
          SuperscriptBox["e", "2"], " ", 
          SuperscriptBox["p", "2"]}], "+", 
         RowBox[{"14", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["e", "2"], " ", 
          SuperscriptBox["p", "2"]}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["p", "3"]}], "-", 
         RowBox[{"16", " ", 
          SuperscriptBox["e", "2"], " ", 
          SuperscriptBox["p", "3"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["p", "4"]}], "+", 
         RowBox[{"e", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["a", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               RowBox[{"51", " ", 
                SuperscriptBox["e", "2"]}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["e", "4"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["p", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"15", " ", 
                SuperscriptBox["e", "2"]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}]}], 
              ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", "p", " ", 
             RowBox[{"(", 
              RowBox[{"8", "+", 
               RowBox[{
                SuperscriptBox["e", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "94"}], "+", 
                  RowBox[{"13", " ", "p"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
          " ", 
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
            RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
         "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["e", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["a", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"11", " ", 
                SuperscriptBox["e", "2"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"2", " ", "p"}]}], ")"}], " ", 
             SuperscriptBox["p", "2"]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["a", "2"], " ", "p", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["e", "2"]}], "+", "p"}], ")"}]}]}], ")"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
              RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], 
             ")"}]}], "]"}]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox["e", "3"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
              RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], 
             ")"}]}], "]"}]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox["e", "5"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
              RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], 
             ")"}]}], "]"}]}], "-", 
         RowBox[{"10", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["e", "3"], " ", "p", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
              RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], 
             ")"}]}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["e", "3"], " ", 
          SuperscriptBox["p", "2"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
              RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], 
             ")"}]}], "]"}]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["e", "3"], " ", 
          SuperscriptBox["p", "2"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
              RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], 
             ")"}]}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox["e", "4"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
              RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], 
             ")"}]}], "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["e", "4"], " ", "p", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
              RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], 
             ")"}]}], "]"}]}]}], ")"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
       
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["\[Delta]\[Chi]rhat", "\[Prime]",
          MultilineFunction->None], "[", "\[Lambda]", "]"}], "2"]}], "-", 
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
            RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
         "+", 
         RowBox[{"e", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
                RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], 
               ")"}]}], "]"}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["a", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["e", "2"]}], "-", 
          RowBox[{"4", " ", "p"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["p", "2"]}], "+", 
          RowBox[{"4", " ", "e", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "-", "p"}], ")"}], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{
             RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
             RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}],
           "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["e", "2"], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
               RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], 
              ")"}]}], "]"}]}]}], ")"}], "2"], " ", 
       RowBox[{
        SuperscriptBox["\[Delta]\[Chi]rhat", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "\[Lambda]", "]"}]}]}], ")"}]}], 
   ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"e", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
          RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}]}], 
      ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}], "+", 
       RowBox[{"2", " ", "e", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "-", "p"}], ")"}], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
          RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
       "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
           RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
         "2"]}]}], ")"}], "2"]}], ")"}]}]], "Output",
 CellChangeTimes->{3.851037051484675*^9, 3.85103907745772*^9, 
  3.851039156818791*^9, 3.851041633967698*^9, 3.851044621743924*^9, 
  3.851044941361053*^9, 3.851045328914548*^9, 3.851472400065022*^9, 
  3.851477467256918*^9, 3.851497564327175*^9, 3.851497867755529*^9, 
  3.851498143187397*^9, 3.851527387445442*^9, 3.85152756738682*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"d3b634d2-b837-4868-a6a8-63dda4050331"]
}, Open  ]],

Cell[TextData[{
 StyleBox["The expr",
  FontSize->14,
  FontWeight->"Regular"],
 StyleBox["ession for ",
  FontSize->14,
  FontWeight->"Regular"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", 
    RowBox[{"1", "r"}]], TraditionalForm]],
  FontSize->14,
  FontWeight->"Regular",ExpressionUUID->
  "2b074bf5-a145-4b7a-a2ee-66408806374c"],
 StyleBox[" is:",
  FontSize->14,
  FontWeight->"Regular"]
}], "Text",
 CellChangeTimes->{{3.851495836299917*^9, 3.8514958677641497`*^9}, {
  3.852423843375812*^9, 3.8524238437436953`*^9}, {3.8524709856008463`*^9, 
  3.852470989649713*^9}},ExpressionUUID->"809dffa4-3fbb-4f73-b808-\
dc6c8fb8a099"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"\[ScriptCapitalI]1rfunc", "[", "\[Lambda]", "]"}], "]"}]], "Input",\

 CellChangeTimes->{{3.8402971697705793`*^9, 3.840297174930049*^9}, {
   3.851036995159092*^9, 3.851037029995839*^9}, 3.8510390217855473`*^9, {
   3.8524235085580177`*^9, 3.852423509053879*^9}, {3.85247095648915*^9, 
   3.8524709571688643`*^9}},ExpressionUUID->"69df6e9c-b6f3-4755-8a28-\
3c4c10e037c9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"e", " ", "p", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["a", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["e", "2"]}], "-", 
         RowBox[{"4", " ", "p"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["p", "2"]}], "+", 
         RowBox[{"4", " ", "e", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "-", "p"}], ")"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
            RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
         "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["e", "2"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
              RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], 
             ")"}]}], "]"}]}]}], ")"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
       
       RowBox[{"\[CapitalXi]2", "[", "\[Lambda]", "]"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["e", "2"]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}]}], ")"}], 
          " ", 
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
            RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
         "+", 
         RowBox[{"e", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "-", "p"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
                RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], 
               ")"}]}], "]"}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"\[CapitalUpsilon]rhat", "+", 
         RowBox[{
          SuperscriptBox["\[Delta]\[Chi]rhat", "\[Prime]",
           MultilineFunction->None], "[", "\[Lambda]", "]"}]}], ")"}]}], "+", 
      
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["e", "2"]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}]}], ")"}], 
          " ", 
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
            RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
         "+", 
         RowBox[{"e", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "-", "p"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
                RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], 
               ")"}]}], "]"}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"\[CapitalXi]1", "[", "\[Lambda]", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"\[CapitalUpsilon]rhat", "+", 
         RowBox[{
          SuperscriptBox["\[Delta]\[Chi]rhat", "\[Prime]",
           MultilineFunction->None], "[", "\[Lambda]", "]"}]}], ")"}]}]}], 
     ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"e", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
          RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}]}], 
      ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["a", "2"], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}], "+", 
      RowBox[{"2", " ", "e", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a", "2"], "-", "p"}], ")"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
      "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["e", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
          RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
        "2"]}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.851039098016303*^9, 3.851039166336391*^9, 
  3.851041643605872*^9, 3.851044631518628*^9, 3.851044950879034*^9, 
  3.851045338407123*^9, 3.851472417256185*^9, 3.851477473769696*^9, 
  3.8514975705083723`*^9, 3.8514978692487373`*^9, 3.851498143904254*^9, 
  3.851527388139135*^9, 3.851527568111411*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"3f30a077-22b1-43de-baa6-5a085ee346b9"]
}, Open  ]],

Cell[TextData[{
 StyleBox["The expression for ",
  FontSize->14,
  FontWeight->"Regular"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "2"], TraditionalForm]],
  FontSize->14,
  FontWeight->"Regular",ExpressionUUID->
  "a415f3b8-6ef3-4622-82e6-f4ffdde1d694"],
 StyleBox[" is:",
  FontSize->14,
  FontWeight->"Regular"]
}], "Text",
 CellChangeTimes->{{3.851495836299917*^9, 3.851495882771778*^9}, {
  3.85242384634335*^9, 3.852423846519483*^9}, {3.852470994809823*^9, 
  3.852470995050171*^9}},ExpressionUUID->"b73c4ff9-6d9d-483d-93c7-\
c612e9505142"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"\[ScriptCapitalI]2func", "[", "\[Lambda]", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8402971697705793`*^9, 3.840297174930049*^9}, {
  3.851036995159092*^9, 3.851037029995839*^9}, {3.8510390217855473`*^9, 
  3.851039028743189*^9}, {3.8524235120140038`*^9, 3.8524235123502913`*^9}, {
  3.852470959032123*^9, 
  3.852470959969303*^9}},ExpressionUUID->"c1dd123b-2849-4de6-8243-\
47d1fb4e1a89"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["a", "4"], " ", "Ehat"}], "-", 
        RowBox[{
         SuperscriptBox["a", "3"], " ", "Lzhat"}], "+", 
        RowBox[{"a", " ", "Lzhat", " ", 
         RowBox[{"(", 
          RowBox[{"4", "-", 
           RowBox[{"3", " ", "p"}]}], ")"}], " ", "p"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "2"], " ", "Ehat", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}], "+", 
        RowBox[{"Ehat", " ", 
         SuperscriptBox["p", "4"]}], "+", 
        RowBox[{"2", " ", "a", " ", "e", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["a", "3"], " ", "Ehat"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["a", "2"], " ", "Lzhat"}], "+", 
           RowBox[{"2", " ", "a", " ", "Ehat", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "p"}], ")"}], " ", "p"}], "-", 
           RowBox[{"3", " ", "Lzhat", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}]}], ")"}], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
           RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
        "+", 
        RowBox[{"a", " ", 
         SuperscriptBox["e", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", 
            SuperscriptBox["a", "3"], " ", "Ehat"}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["a", "2"], " ", "Lzhat"}], "+", 
           RowBox[{"2", " ", "a", " ", "Ehat", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6"}], "+", "p"}], ")"}], " ", "p"}], "-", 
           RowBox[{"3", " ", "Lzhat", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "p"}], ")"}], " ", "p"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
            RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
          "2"]}], "+", 
        RowBox[{"4", " ", "a", " ", 
         SuperscriptBox["e", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"a", " ", "Ehat"}], "-", "Lzhat"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "-", "p"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
            RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
          "3"]}], "+", 
        RowBox[{
         SuperscriptBox["a", "3"], " ", 
         SuperscriptBox["e", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"a", " ", "Ehat"}], "-", "Lzhat"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
            RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
          "4"]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"e", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
            RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], 
           "]"}]}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "2"], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}], "+", 
        RowBox[{"2", " ", "e", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "-", "p"}], ")"}], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
           RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
        "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["e", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
            RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
          "2"]}]}], ")"}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.851039098368492*^9, 3.8510391667004633`*^9, 
  3.851041643959948*^9, 3.851044653653288*^9, 3.8510449512227697`*^9, 
  3.85104533876994*^9, 3.851472417327716*^9, 3.851477474139904*^9, 
  3.851497570841979*^9, 3.8514978695957813`*^9, 3.851498144199688*^9, 
  3.851527388435438*^9, 3.851527568411396*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"af427cc1-d47b-449c-ae91-43ba11a1264e"]
}, Open  ]],

Cell[TextData[{
 StyleBox["The expression for ",
  FontSize->14,
  FontWeight->"Regular"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalI]", "3"], TraditionalForm]],
  FontSize->14,
  FontWeight->"Regular",ExpressionUUID->
  "8f8e9d66-bee8-495a-a2c3-6965b1187ead"],
 StyleBox[" is:",
  FontSize->14,
  FontWeight->"Regular"]
}], "Text",
 CellChangeTimes->{{3.851495836299917*^9, 3.8514958901879997`*^9}, {
  3.852423849519657*^9, 3.852423849919642*^9}, {3.852470999058017*^9, 
  3.852470999361968*^9}},ExpressionUUID->"8d8c9c90-8895-46cd-b19b-\
b85922aa2561"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"\[ScriptCapitalI]3func", "[", "\[Lambda]", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8402971697705793`*^9, 3.840297174930049*^9}, {
  3.851036995159092*^9, 3.851037029995839*^9}, {3.8510390217855473`*^9, 
  3.851039034719306*^9}, {3.852423514238124*^9, 3.852423514678216*^9}, {
  3.852470966705182*^9, 
  3.852470966953038*^9}},ExpressionUUID->"fd7a9753-8761-424e-bf16-\
a238ad06efe1"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["a", "3"], " ", "Ehat"}], "-", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "Lzhat"}], "+", 
        RowBox[{"Lzhat", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "p"}], ")"}], "2"], " ", "p"}], "+", 
        RowBox[{"a", " ", "Ehat", " ", "p", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"3", " ", "p"}]}], ")"}]}], "+", 
        RowBox[{"e", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["a", "3"], " ", "Ehat"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["a", "2"], " ", "Lzhat"}], "-", 
           RowBox[{"4", " ", "Lzhat", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}], "+", 
           RowBox[{"a", " ", "Ehat", " ", "p", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", 
              RowBox[{"3", " ", "p"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
           RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
        "+", 
        RowBox[{
         SuperscriptBox["e", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"a", " ", "Ehat"}], "-", "Lzhat"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["a", "2"]}], "-", 
           RowBox[{"4", " ", "p"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
            RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
          "2"]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["e", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"a", " ", "Ehat"}], "-", "Lzhat"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
            RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
          "3"]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"e", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
           RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}]}],
        ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "2"], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}], "+", 
        RowBox[{"2", " ", "e", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "-", "p"}], ")"}], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
           RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
        "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["e", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
            RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
          "2"]}]}], ")"}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.85103909860283*^9, 3.8510391669308147`*^9, 
  3.851041644196933*^9, 3.85104466687667*^9, 3.851044951456478*^9, 
  3.8510453390015917`*^9, 3.851472417388546*^9, 3.8514774743753033`*^9, 
  3.8514975710654573`*^9, 3.8514978698259087`*^9, 3.8514981444283047`*^9, 
  3.8515273886623497`*^9, 3.851527568669342*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"d7dc089e-e3eb-459d-98a2-ab6fd6f71515"]
}, Open  ]],

Cell[TextData[{
 StyleBox["The expre",
  FontSize->14,
  FontWeight->"Regular"],
 StyleBox["ssion for ",
  FontSize->14,
  FontWeight->"Regular"],
 Cell[BoxData[
  FormBox["\[ScriptCapitalJ]", TraditionalForm]],
  FontSize->14,
  FontWeight->"Regular",ExpressionUUID->
  "e64d6632-c76d-41f6-b8e0-6e0d4fa04405"],
 StyleBox[" is:",
  FontSize->14,
  FontWeight->"Regular"]
}], "Text",
 CellChangeTimes->{{3.851495836299917*^9, 3.8514959049006443`*^9}, {
  3.852471003297758*^9, 
  3.852471007273529*^9}},ExpressionUUID->"eef838d8-ce08-4bad-b399-\
c76d09f10270"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"\[ScriptCapitalJ]func", "[", "\[Lambda]", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8402971697705793`*^9, 3.840297174930049*^9}, {
   3.851036995159092*^9, 3.851037029995839*^9}, {3.8510390217855473`*^9, 
   3.851039040687574*^9}, 3.85147331419696*^9, {3.852470963505302*^9, 
   3.852470963769388*^9}},ExpressionUUID->"e1ea9974-b3cd-4aea-8a70-\
7cec8bde072e"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["p", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["a", "4"], " ", "Ehat"}], "-", 
         RowBox[{
          SuperscriptBox["a", "3"], " ", "Lzhat"}], "+", 
         RowBox[{"a", " ", "Lzhat", " ", 
          RowBox[{"(", 
           RowBox[{"4", "-", 
            RowBox[{"3", " ", "p"}]}], ")"}], " ", "p"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["a", "2"], " ", "Ehat", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}], "+", 
         RowBox[{"Ehat", " ", 
          SuperscriptBox["p", "4"]}], "+", 
         RowBox[{"2", " ", "a", " ", "e", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["a", "3"], " ", "Ehat"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["a", "2"], " ", "Lzhat"}], "+", 
            RowBox[{"2", " ", "a", " ", "Ehat", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "p"}], ")"}], " ", "p"}], "-", 
            RowBox[{"3", " ", "Lzhat", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}]}], ")"}], 
          " ", 
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
            RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
         "+", 
         RowBox[{"a", " ", 
          SuperscriptBox["e", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             SuperscriptBox["a", "3"], " ", "Ehat"}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["a", "2"], " ", "Lzhat"}], "+", 
            RowBox[{"2", " ", "a", " ", "Ehat", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6"}], "+", "p"}], ")"}], " ", "p"}], "-", 
            RowBox[{"3", " ", "Lzhat", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "p"}], ")"}], " ", "p"}]}], ")"}], 
          " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", 
            RowBox[{
             RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
             RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
           "2"]}], "+", 
         RowBox[{"4", " ", "a", " ", 
          SuperscriptBox["e", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"a", " ", "Ehat"}], "-", "Lzhat"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "-", "p"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", 
            RowBox[{
             RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
             RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
           "3"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "3"], " ", 
          SuperscriptBox["e", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"a", " ", "Ehat"}], "-", "Lzhat"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", 
            RowBox[{
             RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
             RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
           "4"]}]}], ")"}], " ", 
       RowBox[{"\[Delta]utS", "[", "\[Lambda]", "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"e", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
            RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], 
           "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", 
           RowBox[{"4", " ", 
            SqrtBox[
             FractionBox[
              SuperscriptBox["p", "4"], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"e", " ", 
                  RowBox[{"Cos", "[", 
                   RowBox[{
                    RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
                    
                    RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], 
                   "]"}]}]}], ")"}], "4"]]]}]], 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a", " ", "Ehat"}], "-", "Lzhat"}], ")"}], " ", 
           SuperscriptBox["p", "4"], " ", "S\[Theta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["e", "2"]}], "-", 
             RowBox[{"4", " ", "p"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"4", " ", "e", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["a", "2"], "-", "p"}], ")"}], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{
                RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
                RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], 
               "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["e", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
                  RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], 
                 ")"}]}], "]"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"], " ", "Ehat"}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["e", "2"], " ", "Ehat"}], "-", 
             RowBox[{"2", " ", "a", " ", "Lzhat"}], "-", 
             RowBox[{"a", " ", 
              SuperscriptBox["e", "2"], " ", "Lzhat"}], "+", 
             RowBox[{"2", " ", "Ehat", " ", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"4", " ", "a", " ", "e", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"a", " ", "Ehat"}], "-", "Lzhat"}], ")"}], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{
                RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
                RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], 
               "]"}]}], "+", 
             RowBox[{"a", " ", 
              SuperscriptBox["e", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"a", " ", "Ehat"}], "-", "Lzhat"}], ")"}], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
                  RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], 
                 ")"}]}], "]"}]}]}], ")"}]}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["p", "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["a", "3"], " ", "Ehat"}], "-", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", "Lzhat"}], "+", 
            RowBox[{"Lzhat", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "p"}], ")"}], "2"], " ", "p"}], "+", 
            
            RowBox[{"a", " ", "Ehat", " ", "p", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               RowBox[{"3", " ", "p"}]}], ")"}]}], "+", 
            RowBox[{"e", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["a", "3"], " ", "Ehat"}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["a", "2"], " ", "Lzhat"}], "-", 
               RowBox[{"4", " ", "Lzhat", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}], "+", 
               RowBox[{"a", " ", "Ehat", " ", "p", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "8"}], "+", 
                  RowBox[{"3", " ", "p"}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
               RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], 
              "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["e", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"a", " ", "Ehat"}], "-", "Lzhat"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["a", "2"]}], "-", 
               RowBox[{"4", " ", "p"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{
                RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
                RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], 
               "]"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["e", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"a", " ", "Ehat"}], "-", "Lzhat"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", 
               RowBox[{
                RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
                RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], 
               "]"}], "3"]}]}], ")"}], " ", 
          RowBox[{"\[Delta]u\[Phi]S", "[", "\[Lambda]", "]"}]}]}], ")"}]}]}], 
     ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["p", "5"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"e", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
            RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], 
           "]"}]}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "2"], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}], "+", 
        RowBox[{"2", " ", "e", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "-", "p"}], ")"}], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
           RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
        "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["e", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
            RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
          "2"]}]}], ")"}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.85103920794486*^9, 3.8510416855717487`*^9, 
  3.851044992750738*^9, 3.851045380312606*^9, 3.8514726755697823`*^9, 
  3.8514782506188927`*^9, 3.851498186239044*^9, 3.8515274298391247`*^9, 
  3.8515276103583107`*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"dd3e1ab2-14ab-4737-a14b-4dbf3aa89c4a"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 
 CounterBox["Section"],
 ". \[Theta]-equation of motion"
}], "Section",
 CellChangeTimes->{{3.8492201627780113`*^9, 3.849220167961289*^9}, {
  3.849220355769143*^9, 3.8492203565445137`*^9}, {3.850867265694541*^9, 
  3.85086727246391*^9}, {3.850868491869911*^9, 3.850868492549603*^9}, {
  3.851476842411352*^9, 3.851476843713963*^9}, {3.851489093639326*^9, 
  3.8514890982799263`*^9}},ExpressionUUID->"7df564f9-0f1f-4fa4-9852-\
4e3eefbd459c"],

Cell[TextData[StyleBox["We consider the polar component of Eq. (5.5) in the \
paper, i.e.,",
 FontSize->14]], "Text",
 CellChangeTimes->{{3.850867286319309*^9, 3.850867291975163*^9}, {
  3.850867794776292*^9, 3.850867796991591*^9}, {3.850868472718545*^9, 
  3.850868480885734*^9}, {3.851489690257039*^9, 3.851489703096396*^9}, {
  3.851492657026339*^9, 3.851492670033677*^9}, {3.851493765613274*^9, 
  3.851493769781028*^9}, {3.851494104445139*^9, 3.8514941176607847`*^9}, {
  3.851495777058682*^9, 3.851495778954805*^9}, {3.851496081413987*^9, 
  3.851496082525442*^9}},ExpressionUUID->"b5d247e5-a76b-417e-8d0e-\
5a98701300e7"],

Cell[BoxData[
 FormBox[
  StyleBox[
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["d", "2"], 
        RowBox[{"\[Theta]", "(", "\[Lambda]", ")"}]}], 
       RowBox[{"d", " ", 
        SuperscriptBox["\[Lambda]", "2"]}]], "+", Cell[TextData[Cell[BoxData[
       FormBox[
        SuperscriptBox["\[CapitalPi]", "\[Theta]"], TraditionalForm]],
       FormatType->"TraditionalForm",ExpressionUUID->
       "76711dd9-8324-4dac-bbbc-bf7345600867"]],ExpressionUUID->
       "1abaf919-1e48-4dce-954c-49734adb2583"]}], "=", Cell[TextData[Cell[
     BoxData[
      FormBox[
       SubscriptBox[
        SuperscriptBox["F", "\[Theta]"], "S"], TraditionalForm]],
      FormatType->"TraditionalForm",ExpressionUUID->
      "9d353b2d-5438-4b2f-ae1b-73c30a5377d2"]],ExpressionUUID->
      "ba27f35e-166a-4de9-bca2-30d5ba3a6430"]}], " ", ","}],
   FontSize->14,
   FontWeight->"Regular"], TraditionalForm]], "EquationNumbered",
 CellChangeTimes->{
  3.849220275989078*^9, {3.8508672991592484`*^9, 3.850867412924508*^9}, {
   3.850867662140127*^9, 3.850867756572255*^9}, 3.850983932117548*^9, {
   3.8514734798461037`*^9, 3.851473482853736*^9}, {3.8514929792048187`*^9, 
   3.851492985860423*^9}, {3.851493547944613*^9, 3.851493573585538*^9}, {
   3.851493653602723*^9, 3.8514937481890097`*^9}, {3.851494119764978*^9, 
   3.851494134965197*^9}, {3.851496084581663*^9, 3.8514960963669357`*^9}},
 TextAlignment->Center,ExpressionUUID->"eb5798cf-bdb8-499f-8a3a-7602a64707ae"],

Cell[TextData[StyleBox["where",
 FontSize->14,
 FontWeight->"Regular"]], "Text",
 CellChangeTimes->{{3.851494126951482*^9, 
  3.851494127541045*^9}},ExpressionUUID->"41cffa19-e25e-4539-be99-\
b77ce1c18547"],

Cell[BoxData[
 FormBox[
  StyleBox[
   RowBox[{
    RowBox[{Cell[TextData[Cell[BoxData[
      FormBox[
       SuperscriptBox["\[CapitalPi]", "\[Theta]"], TraditionalForm]],
      ExpressionUUID->"cb0c39e7-49db-4f00-ab9d-fd428cbe4838"]],ExpressionUUID->
      "1f75a38c-5c9c-4031-a8a0-56af5b6c0977"], "=", 
     RowBox[{Cell[TextData[{
       Cell[BoxData[
        FormBox[
         RowBox[{
          SubscriptBox[
           RowBox[{"(", 
            SuperscriptBox["\[CapitalGamma]", "\[Theta]"], ")"}], 
           "\[Beta]\[Gamma]"], 
          SuperscriptBox["U", "\[Beta]"], 
          SuperscriptBox["U", "\[Gamma]"]}], TraditionalForm]],ExpressionUUID->
        "b2a0fe39-a6cc-4740-ad0c-3758ba95a6e3"],
       "-"
      }],ExpressionUUID->"f4c996aa-17cd-4f7d-b205-a0c2fde52468"], 
      FractionBox[
       SuperscriptBox["U", "\[Theta]"], Cell[
       "\[CapitalSigma]",ExpressionUUID->
        "8007ef16-10b1-4d9f-b4df-8bc5b68d03ef"]], 
      FractionBox[
       RowBox[{
       "d", " ", Cell[
        "\[CapitalSigma]",ExpressionUUID->
         "14e92f06-faf6-4a60-bfbd-9d5f231e589d"]}], 
       RowBox[{"d", " ", "\[Lambda]"}]]}]}], " ", ",", " ", 
    RowBox[{
     RowBox[{"and", "  ", 
      SubscriptBox[
       SuperscriptBox["F", "\[Theta]"], "S"]}], "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox[
         StyleBox["\[CapitalSigma]",
          FontSize->14,
          FontWeight->"Regular",
          FontSlant->"Plain"], "2"], 
        SuperscriptBox[
         SubscriptBox["f", "S"], "\[Theta]"]}], "\[Mu]"], " ", "."}]}]}],
   FontSize->14,
   FontWeight->"Regular"], TraditionalForm]], "EquationNumbered",
 CellChangeTimes->{
  3.849220275989078*^9, {3.8508672991592484`*^9, 3.850867412924508*^9}, {
   3.850867662140127*^9, 3.850867756572255*^9}, 3.850983932117548*^9, {
   3.8514734798461037`*^9, 3.851473482853736*^9}, {3.8514929792048187`*^9, 
   3.851492985860423*^9}, {3.851493547944613*^9, 3.851493573585538*^9}, {
   3.851493653602723*^9, 3.8514937481890097`*^9}, {3.851494119764978*^9, 
   3.851494143334021*^9}, {3.851494266832753*^9, 3.851494438868153*^9}, {
   3.8514944806696177`*^9, 3.851494502565775*^9}, {3.851494622810954*^9, 
   3.8514946459449*^9}, {3.851494715323011*^9, 3.851494771340131*^9}, {
   3.851496098214425*^9, 3.8514961229346952`*^9}, {3.8514998432277927`*^9, 
   3.85149984790688*^9}},
 TextAlignment->Center,ExpressionUUID->"32d1220c-6df7-4e8f-8970-feaabb4f970a"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Terms in ",
  FontFamily->"Times",
  FontSize->16],
 Cell[BoxData[
  FormBox["\[Theta]", TraditionalForm]],
  FontFamily->"Times",
  FontSize->16,ExpressionUUID->"22258bda-e355-4a0e-9bde-f5ced84f823f"],
 StyleBox["-equation",
  FontFamily->"Times",
  FontSize->16]
}], "Subsection",
 CellChangeTimes->{{3.850868756458165*^9, 3.850868798865*^9}, {
   3.850868855873166*^9, 3.8508688610159397`*^9}, 3.851476863058346*^9, {
   3.851491454488134*^9, 3.851491467808544*^9}, {3.851491530354372*^9, 
   3.8514915345947104`*^9}, {3.8514962325677156`*^9, 
   3.851496237303021*^9}},ExpressionUUID->"6b0e7817-eafa-4a15-a667-\
09adaaa55f35"],

Cell[TextData[{
 StyleBox["Term 1 is ",
  FontSize->14,
  FontWeight->"Regular"],
 Cell[BoxData[
  FormBox[Cell[TextData[Cell[BoxData[
    FormBox[
     SuperscriptBox["\[CapitalPi]", "\[Theta]"], TraditionalForm]],
    ExpressionUUID->"0d428bdb-b1c5-4709-aaac-280110d0788a"]],ExpressionUUID->
    "65ecc959-1884-43ae-aa92-8837d0ae377c"], TraditionalForm]],
  CellChangeTimes->{
   3.849220275989078*^9, {3.8508672991592484`*^9, 3.850867412924508*^9}, {
    3.850867662140127*^9, 3.850867756572255*^9}, 3.850983932117548*^9, {
    3.8514734798461037`*^9, 3.851473482853736*^9}, {3.8514929792048187`*^9, 
    3.851492985860423*^9}, {3.851493547944613*^9, 3.851493573585538*^9}, {
    3.851493653602723*^9, 3.8514937481890097`*^9}, {3.851494119764978*^9, 
    3.851494134965197*^9}},
  TextAlignment->Center,ExpressionUUID->
  "1c08972f-0eb3-482e-8ac3-476a2ce3ba2b"],
 StyleBox[".",
  FontSize->14,
  FontWeight->"Regular"]
}], "Text",
 CellChangeTimes->{{3.850867286319309*^9, 3.850867291975163*^9}, {
  3.850867794776292*^9, 3.850867796991591*^9}, {3.850868472718545*^9, 
  3.850868480885734*^9}, {3.851489690257039*^9, 3.851489703096396*^9}, {
  3.851492657026339*^9, 3.851492670033677*^9}, {3.851493765613274*^9, 
  3.851493769781028*^9}, {3.851494104445139*^9, 3.8514941176607847`*^9}, {
  3.8514948217893133`*^9, 3.8514948565175543`*^9}, {3.851496304920417*^9, 
  3.851496306840207*^9}},ExpressionUUID->"67244739-32d7-4020-be0f-\
22642b53986a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Theta]Term1", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"U\[Theta]", "[", "\[Lambda]", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"r", "[", "\[Lambda]", "]"}], " ", 
         RowBox[{"Ur", "[", "\[Lambda]", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"2", " ", 
           RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
         RowBox[{"U\[Theta]", "[", "\[Lambda]", "]"}]}]}], ")"}]}], 
     RowBox[{
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}], "]"}], "2"]}], "+", 
      SuperscriptBox[
       RowBox[{"r", "[", "\[Lambda]", "]"}], "2"]}]], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", 
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"Cot", "[", 
         RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"r", "[", "\[Lambda]", "]"}]}], ")"}], " ", 
           RowBox[{"r", "[", "\[Lambda]", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"u\[Phi]", "[", "\[Lambda]", "]"}], "2"]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"Cot", "[", 
         RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Csc", "[", 
          RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"r", "[", "\[Lambda]", "]"}]}], ")"}], " ", 
           RowBox[{"r", "[", "\[Lambda]", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox[
           RowBox[{"r", "[", "\[Lambda]", "]"}], "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"u\[Phi]", "[", "\[Lambda]", "]"}], "2"]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"r", "[", "\[Lambda]", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"r", "[", "\[Lambda]", "]"}]}], ")"}], " ", 
           RowBox[{"r", "[", "\[Lambda]", "]"}]}]}], ")"}], " ", 
        RowBox[{"Ur", "[", "\[Lambda]", "]"}], " ", 
        RowBox[{"U\[Theta]", "[", "\[Lambda]", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", 
          RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"r", "[", "\[Lambda]", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox[
              RowBox[{"r", "[", "\[Lambda]", "]"}], "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ut", "[", "\[Lambda]", "]"}], "2"]}], "+", 
          RowBox[{"4", " ", "a", " ", 
           RowBox[{"r", "[", "\[Lambda]", "]"}], " ", 
           RowBox[{"ut", "[", "\[Lambda]", "]"}], " ", 
           RowBox[{"u\[Phi]", "[", "\[Lambda]", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox[
            RowBox[{"u\[Phi]", "[", "\[Lambda]", "]"}], "2"]}], "-", 
          SuperscriptBox[
           RowBox[{"Ur", "[", "\[Lambda]", "]"}], "2"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"r", "[", "\[Lambda]", "]"}]}], ")"}], " ", 
              RowBox[{"r", "[", "\[Lambda]", "]"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"U\[Theta]", "[", "\[Lambda]", "]"}], "2"]}]}], ")"}]}]}],
       ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a", "2"], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"r", "[", "\[Lambda]", "]"}]}], ")"}], " ", 
          RowBox[{"r", "[", "\[Lambda]", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", 
            RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}], "]"}], "2"]}], "+", 
         SuperscriptBox[
          RowBox[{"r", "[", "\[Lambda]", "]"}], "2"]}], ")"}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.826805969152076*^9, 3.826805977206325*^9}, 
   3.826816559938567*^9, 3.8268170852857943`*^9, 3.826817819348867*^9, {
   3.85147076562435*^9, 3.8514707937661552`*^9}, {3.851471599389814*^9, 
   3.851471614476934*^9}, {3.851496269001183*^9, 3.85149629066539*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"2e784be7-df03-45ac-9780-700137323ae9"],

Cell[TextData[{
 StyleBox["Term 2 is ",
  FontSize->14,
  FontWeight->"Regular"],
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    SuperscriptBox["F", "\[Theta]"], "S"], TraditionalForm]],
  CellChangeTimes->{
   3.849220275989078*^9, {3.8508672991592484`*^9, 3.850867412924508*^9}, {
    3.850867662140127*^9, 3.850867756572255*^9}, 3.850983932117548*^9, {
    3.8514734798461037`*^9, 3.851473482853736*^9}, {3.8514929792048187`*^9, 
    3.851492985860423*^9}, {3.851493547944613*^9, 3.851493573585538*^9}, {
    3.851493653602723*^9, 3.8514937481890097`*^9}, {3.851494119764978*^9, 
    3.851494143334021*^9}, {3.851494266832753*^9, 3.851494438868153*^9}, {
    3.8514944806696177`*^9, 3.851494502565775*^9}, {3.851494622810954*^9, 
    3.8514946459449*^9}, {3.851494715323011*^9, 3.851494771340131*^9}},
  TextAlignment->Center,
  FontSize->14,
  FontWeight->"Regular",ExpressionUUID->
  "7b77091f-ceee-4518-9008-421b84ed9ef1"],
 "."
}], "Text",
 CellChangeTimes->{{3.850867286319309*^9, 3.850867291975163*^9}, {
  3.850867794776292*^9, 3.850867796991591*^9}, {3.850868472718545*^9, 
  3.850868480885734*^9}, {3.851489690257039*^9, 3.851489703096396*^9}, {
  3.851492657026339*^9, 3.851492670033677*^9}, {3.851493765613274*^9, 
  3.851493769781028*^9}, {3.851494104445139*^9, 3.8514941176607847`*^9}, {
  3.8514948217893133`*^9, 3.851494888838818*^9}, {3.8514955293374367`*^9, 
  3.851495529888839*^9}, {3.851496322280437*^9, 
  3.851496324432177*^9}},ExpressionUUID->"0e8bec4c-0ac1-4b8d-b886-\
b2b72630c5f2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Theta]Term2", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", 
        RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}], "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "a", " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", 
           RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[Epsilon]", "  ", "S\[Theta]", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["a", "6"]}], "-", 
              RowBox[{"12", " ", 
               SuperscriptBox[
                RowBox[{"r", "[", "\[Lambda]", "]"}], "6"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox[
                RowBox[{"r", "[", "\[Lambda]", "]"}], "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 RowBox[{"9", " ", 
                  RowBox[{"r", "[", "\[Lambda]", "]"}]}]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["a", "4"], " ", 
               RowBox[{"r", "[", "\[Lambda]", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{"11", " ", 
                  RowBox[{"r", "[", "\[Lambda]", "]"}]}]}], ")"}]}]}], 
             ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "\[Epsilon]", "  ", "S\[Theta]", 
            " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"3", " ", 
              RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "4"], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"r", "[", "\[Lambda]", "]"}], "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "12"}], "+", 
                 RowBox[{"7", " ", 
                  RowBox[{"r", "[", "\[Lambda]", "]"}]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"r", "[", "\[Lambda]", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{"15", " ", 
                  RowBox[{"r", "[", "\[Lambda]", "]"}]}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{"r", "[", "\[Lambda]", "]"}]}], ")"}], " ", 
               RowBox[{"r", "[", "\[Lambda]", "]"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["a", "4"], " ", "\[Epsilon]", "  ", "S\[Theta]",
                " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"5", " ", 
                 RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}]}], "]"}]}], "-", 
              
              RowBox[{"24", " ", "\[Epsilon]", "  ", "Sr", " ", 
               RowBox[{"r", "[", "\[Lambda]", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["a", "2"], "+", 
                 SuperscriptBox[
                  RowBox[{"r", "[", "\[Lambda]", "]"}], "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", 
                  SuperscriptBox["a", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"Cos", "[", 
                    RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}], "]"}], 
                   "2"]}], "+", 
                 SuperscriptBox[
                  RowBox[{"r", "[", "\[Lambda]", "]"}], "2"]}], ")"}], " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}], "]"}]}]}], 
             ")"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"ut", "[", "\[Lambda]", "]"}], "2"]}], "-", 
        RowBox[{"a", " ", "\[Epsilon]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", 
            SuperscriptBox["a", "4"], "  ", "S\[Theta]", " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}], "]"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5"}], "+", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", 
                RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}]}], "]"}]}], 
             ")"}]}], "-", 
           RowBox[{"48", "  ", "Sr", " ", 
            SuperscriptBox[
             RowBox[{"r", "[", "\[Lambda]", "]"}], "5"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}], "]"}]}], "+", 
           RowBox[{"96", " ", 
            SuperscriptBox[
             RowBox[{"r", "[", "\[Lambda]", "]"}], "4"], " ", 
            RowBox[{"(", " ", 
             RowBox[{
              RowBox[{"S\[Theta]", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}], "]"}]}], "+", 
              " ", 
              RowBox[{"Sr", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}], "]"}]}]}], 
             ")"}]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}], "]"}], "2"], " ", 
            RowBox[{"r", "[", "\[Lambda]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", "  ", "S\[Theta]", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}], "]"}]}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["a", "2"], "  ", "Sr", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}], "]"}]}]}], 
             ")"}]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"r", "[", "\[Lambda]", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "13"}], "  ", "S\[Theta]"}], "+", 
              RowBox[{"5", "  ", "S\[Theta]", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}]}], "]"}]}], "+", 
              
              RowBox[{"18", "  ", "Sr", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}]}], "]"}]}]}], 
             ")"}]}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox[
             RowBox[{"r", "[", "\[Lambda]", "]"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"16", "  ", "S\[Theta]", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], "  ", "Sr", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Sin", "[", 
                  RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}], "]"}], "-", 
                 RowBox[{"3", " ", 
                  RowBox[{"Sin", "[", 
                   RowBox[{"3", " ", 
                    RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}]}], "]"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"u\[Phi]", "[", "\[Lambda]", "]"}], "2"]}], "+", 
        RowBox[{"8", " ", "a", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}], "]"}], "2"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox[
             RowBox[{"r", "[", "\[Lambda]", "]"}], "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", 
           RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}], "]"}], "2"], " ", 
         RowBox[{"Ur", "[", "\[Lambda]", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[Epsilon]"}], "  ", "S\[Theta]", " ", 
            RowBox[{"Ur", "[", "\[Lambda]", "]"}]}], "+", 
           RowBox[{"\[Epsilon]", "  ", "Sr", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{"r", "[", "\[Lambda]", "]"}]}], ")"}], " ", 
               RowBox[{"r", "[", "\[Lambda]", "]"}]}]}], ")"}], " ", 
            RowBox[{"U\[Theta]", "[", "\[Lambda]", "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"u\[Phi]", "[", "\[Lambda]", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "48"}], " ", "\[Epsilon]", " ", 
            RowBox[{"r", "[", "\[Lambda]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", 
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}], "]"}], "2"]}], 
              "+", 
              SuperscriptBox[
               RowBox[{"r", "[", "\[Lambda]", "]"}], "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"a", "  ", "St"}], "+", " ", "S\[Phi]"}], ")"}]}], 
              "+", " ", 
              RowBox[{"St", " ", 
               SuperscriptBox[
                RowBox[{"r", "[", "\[Lambda]", "]"}], "2"]}]}], ")"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}], "]"}], " ", 
            RowBox[{"Ur", "[", "\[Lambda]", "]"}]}], "+", 
           RowBox[{"4", " ", "a", " ", "s", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}], "]"}], "2"]}], 
              "-", 
              RowBox[{"6", " ", 
               SuperscriptBox[
                RowBox[{"r", "[", "\[Lambda]", "]"}], "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", 
               SuperscriptBox["a", "3"], "  ", "St"}], "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["a", "2"], "  ", "S\[Phi]"}], "+", 
              RowBox[{"a", "  ", "St", " ", 
               RowBox[{"(", 
                RowBox[{"4", "-", 
                 RowBox[{"3", " ", 
                  RowBox[{"r", "[", "\[Lambda]", "]"}]}]}], ")"}], " ", 
               RowBox[{"r", "[", "\[Lambda]", "]"}]}], "-", 
              RowBox[{"4", "  ", "S\[Phi]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{"r", "[", "\[Lambda]", "]"}]}], ")"}], " ", 
               RowBox[{"r", "[", "\[Lambda]", "]"}]}], "+", 
              RowBox[{"a", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"a", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", "a", "  ", "St"}], "+", " ", 
                    "S\[Phi]"}], ")"}]}], "-", 
                 RowBox[{"4", "  ", "St", " ", 
                  RowBox[{"r", "[", "\[Lambda]", "]"}]}], "+", 
                 RowBox[{"3", "  ", "St", " ", 
                  SuperscriptBox[
                   RowBox[{"r", "[", "\[Lambda]", "]"}], "2"]}]}], ")"}]}]}], 
             ")"}], " ", 
            RowBox[{"U\[Theta]", "[", "\[Lambda]", "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"Sin", "[", 
          RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}], "]"}], " ", 
         RowBox[{"ut", "[", "\[Lambda]", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[Epsilon]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "24"}], " ", 
               SuperscriptBox["a", "2"], "  ", "Sr", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"Cos", "[", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}]}], "]"}]}]}], 
                ")"}], " ", 
               SuperscriptBox[
                RowBox[{"r", "[", "\[Lambda]", "]"}], "5"]}], "-", 
              RowBox[{"48", "  ", "Sr", " ", 
               SuperscriptBox[
                RowBox[{"r", "[", "\[Lambda]", "]"}], "6"]}], "+", 
              RowBox[{"24", "  ", "Sr", " ", 
               SuperscriptBox[
                RowBox[{"r", "[", "\[Lambda]", "]"}], "7"]}], "+", 
              RowBox[{"48", " ", 
               SuperscriptBox["a", "6"], "  ", "S\[Theta]", " ", 
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}], "]"}], "3"], 
               " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}], "]"}]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["a", "4"], " ", 
               SuperscriptBox[
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}], "]"}], "2"], 
               " ", 
               RowBox[{"r", "[", "\[Lambda]", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "27"}], " ", 
                  SuperscriptBox["a", "2"], "  ", "Sr"}], "+", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["a", "2"], "  ", "Sr", " ", 
                  RowBox[{"Cos", "[", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}]}], "]"}]}], 
                 "-", 
                 RowBox[{"8", "  ", "S\[Theta]", " ", 
                  RowBox[{"Sin", "[", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}]}], "]"}]}]}], 
                ")"}]}], "+", 
              RowBox[{"24", " ", 
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox[
                RowBox[{"r", "[", "\[Lambda]", "]"}], "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", "  ", "Sr", " ", 
                  RowBox[{"Cos", "[", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}]}], "]"}]}], 
                 "-", 
                 RowBox[{"3", "  ", "S\[Theta]", " ", 
                  RowBox[{"Sin", "[", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}]}], "]"}]}]}], 
                ")"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"r", "[", "\[Lambda]", "]"}], "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "45"}], " ", 
                  SuperscriptBox["a", "4"], "  ", "Sr"}], "-", 
                 RowBox[{"84", " ", 
                  SuperscriptBox["a", "4"], "  ", "Sr", " ", 
                  RowBox[{"Cos", "[", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}]}], "]"}]}], 
                 "+", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["a", "4"], "  ", "Sr", " ", 
                  RowBox[{"Cos", "[", 
                   RowBox[{"4", " ", 
                    RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}]}], "]"}]}], 
                 "+", 
                 RowBox[{"96", " ", 
                  SuperscriptBox["a", "2"], "  ", "S\[Theta]", " ", 
                  RowBox[{"Sin", "[", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}]}], "]"}]}]}], 
                ")"}]}], "+", 
              RowBox[{"12", " ", 
               SuperscriptBox["a", "4"], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}], "]"}], " ", 
               SuperscriptBox[
                RowBox[{"r", "[", "\[Lambda]", "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"15", "  ", "Sr", " ", 
                  RowBox[{"Cos", "[", 
                   RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}], "]"}]}], "-", 
                 
                 RowBox[{"3", "  ", "Sr", " ", 
                  RowBox[{"Cos", "[", 
                   RowBox[{"3", " ", 
                    RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}]}], "]"}]}], 
                 "-", 
                 RowBox[{"11", "  ", "S\[Theta]", " ", 
                  RowBox[{"Sin", "[", 
                   RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}], "]"}]}], "+", 
                 " ", 
                 RowBox[{"S\[Theta]", " ", 
                  RowBox[{"Sin", "[", 
                   RowBox[{"3", " ", 
                    RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}]}], "]"}]}]}], 
                ")"}]}]}], ")"}], " ", 
            RowBox[{"u\[Phi]", "[", "\[Lambda]", "]"}]}], "+", 
           RowBox[{"8", " ", "a", " ", "\[Epsilon]", " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "6"}], " ", 
               RowBox[{"r", "[", "\[Lambda]", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", 
                  SuperscriptBox["a", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"Cos", "[", 
                    RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}], "]"}], 
                   "2"]}], "+", 
                 SuperscriptBox[
                  RowBox[{"r", "[", "\[Lambda]", "]"}], "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"a", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"a", "  ", "St"}], "+", " ", "S\[Phi]"}], ")"}]}],
                  "+", " ", 
                 RowBox[{"St", " ", 
                  SuperscriptBox[
                   RowBox[{"r", "[", "\[Lambda]", "]"}], "2"]}]}], ")"}], " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}], "]"}], " ", 
               RowBox[{"Ur", "[", "\[Lambda]", "]"}]}], "+", 
              RowBox[{
               RowBox[{"Cos", "[", 
                RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["a", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"Cos", "[", 
                    RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}], "]"}], 
                   "2"]}], "-", 
                 RowBox[{"6", " ", 
                  SuperscriptBox[
                   RowBox[{"r", "[", "\[Lambda]", "]"}], "2"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  SuperscriptBox["a", "4"], "  ", "St"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["a", "3"], "  ", "S\[Phi]"}], "+", 
                 RowBox[{
                  SuperscriptBox["a", "2"], "  ", "St", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"r", "[", "\[Lambda]", "]"}]}]}], ")"}], " ", 
                  RowBox[{"r", "[", "\[Lambda]", "]"}]}], "+", 
                 RowBox[{"a", "  ", "S\[Phi]", " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"r", "[", "\[Lambda]", "]"}]}]}], ")"}], " ", 
                  RowBox[{"r", "[", "\[Lambda]", "]"}]}], "-", " ", 
                 RowBox[{"St", " ", 
                  SuperscriptBox[
                   RowBox[{"r", "[", "\[Lambda]", "]"}], "4"]}], "+", 
                 RowBox[{
                  SuperscriptBox["a", "2"], "  ", "St", " ", 
                  RowBox[{"Cos", "[", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["a", "2"], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"r", "[", "\[Lambda]", "]"}]}], ")"}], " ", 
                    RowBox[{"r", "[", "\[Lambda]", "]"}]}]}], ")"}]}]}], 
                ")"}], " ", 
               RowBox[{"U\[Theta]", "[", "\[Lambda]", "]"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"16", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "2"], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"r", "[", "\[Lambda]", "]"}]}], ")"}], " ", 
         RowBox[{"r", "[", "\[Lambda]", "]"}]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", 
              RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}], "]"}], "2"]}], "+", 
           SuperscriptBox[
            RowBox[{"r", "[", "\[Lambda]", "]"}], "2"]}], ")"}], "2"], ")"}], 
       
       RowBox[{"3", "/", "2"}]]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.826806165539378*^9, 3.826806169940474*^9}, 
   3.826817106149023*^9, 3.826817821431526*^9, {3.851045163604348*^9, 
   3.8510452294851017`*^9}, {3.851470765655696*^9, 3.851470793947609*^9}, {
   3.85147159939461*^9, 3.851471614487762*^9}, {3.85147202378755*^9, 
   3.8514720440999126`*^9}, {3.851476374633608*^9, 3.851476387086041*^9}, {
   3.851476502347907*^9, 3.851476554397276*^9}, {3.85149629288466*^9, 
   3.8514962941545773`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"90f59c35-3f7d-48c5-a949-d7182da7c1d1"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   StyleBox["\[Theta]",
    FontFamily->"Times",
    FontSize->16,
    FontSlant->"Plain"], TraditionalForm]],ExpressionUUID->
  "b3d344dc-61d0-4854-8879-cdc3d0c9b9d4"],
 StyleBox["-equation: First-order in spin",
  FontFamily->"Times",
  FontSize->16]
}], "Subsection",
 CellChangeTimes->{{3.850868756458165*^9, 3.850868798865*^9}, {
   3.850868855873166*^9, 3.8508688610159397`*^9}, 3.851476863058346*^9, {
   3.851491454488134*^9, 3.851491467808544*^9}, {3.8514963504245167`*^9, 
   3.851496352024309*^9}},ExpressionUUID->"51dd7f38-33c9-48a0-b8f9-\
0a5c26406bf1"],

Cell[TextData[StyleBox["We find the first-order in spin piece of the polar \
equation.",
 FontSize->14,
 FontWeight->"Regular"]], "Text",
 CellChangeTimes->{{3.851495195062603*^9, 3.851495208798359*^9}, {
  3.8514964496890717`*^9, 
  3.851496453008628*^9}},ExpressionUUID->"ef381d94-4dc3-4864-9537-\
824248d2ac9a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Theta]EqnFull", "=", 
   RowBox[{"Expand", "[", 
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Theta]Term1", "-", "\[Theta]Term2"}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["U\[Theta]", "\[Prime]",
           MultilineFunction->None], "[", "\[Lambda]", "]"}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}], 
    "]"}]}], ";", 
  RowBox[{"\[Theta]EqnSpin", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"\[Theta]EqnFull", ",", "\[Epsilon]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.821379174618493*^9, 3.821379212307911*^9}, {
   3.821379309320393*^9, 3.821379468635626*^9}, 3.8213797641977997`*^9, {
   3.821380101815762*^9, 3.821380109598509*^9}, {3.8213803905762653`*^9, 
   3.821380390998563*^9}, {3.821380925598871*^9, 3.821380925861678*^9}, {
   3.821381222375745*^9, 3.821381222646473*^9}, {3.82138165429922*^9, 
   3.821381654474028*^9}, {3.821381820511752*^9, 3.821381820798562*^9}, {
   3.821657976090407*^9, 3.821658083896802*^9}, 3.8216581314654493`*^9, {
   3.821711065164197*^9, 3.8217110747316313`*^9}, {3.8217128579445963`*^9, 
   3.8217128665290213`*^9}, {3.8217130806479893`*^9, 3.821713082070443*^9}, {
   3.821997198859247*^9, 3.8219972416912746`*^9}, {3.82447262853193*^9, 
   3.8244726320752707`*^9}, {3.824803021034498*^9, 3.824803032562915*^9}, {
   3.826817868306698*^9, 3.82681787396585*^9}, 3.826818247168236*^9, {
   3.851043802525742*^9, 3.851043805500553*^9}, 3.851471599388629*^9, 
   3.8514886843406773`*^9, {3.85149154253379*^9, 3.851491550819241*^9}, 
   3.8514948494621687`*^9, {3.851495099366145*^9, 3.851495117310976*^9}, {
   3.851495534889195*^9, 3.8514955351130543`*^9}, {3.851496383961776*^9, 
   3.8514964374972258`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"db5047a4-e6af-40c4-a273-5d8ad7285140"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Coefficients in front of unknowns: ",
  FontFamily->"Times",
  FontSize->16],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalQ]", "\[CurlyTheta]"], TraditionalForm]],
  FontFamily->"Times",
  FontSize->16,ExpressionUUID->"bf62cc67-4333-4ce7-9727-d413957d11ce"],
 StyleBox[",  ",
  FontFamily->"Times",
  FontSize->16],
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"\[ScriptCapitalT]", " "}], "\[CurlyTheta]"], TraditionalForm]],
  FontFamily->"Times",
  FontSize->16,ExpressionUUID->"a6e61d71-3f38-4bdf-a1b0-385e53e20b83"],
 StyleBox[", and \[ScriptCapitalV] functions ",
  FontFamily->"Times",
  FontSize->16]
}], "Subsection",
 CellChangeTimes->{{3.850868756458165*^9, 3.8508688032465067`*^9}, 
   3.8514768648506413`*^9, {3.851491369165224*^9, 3.851491374587389*^9}, {
   3.8514964997238903`*^9, 3.851496517010796*^9}, {3.852424203725539*^9, 
   3.852424216549203*^9}},ExpressionUUID->"218168ff-b7c8-4574-be9a-\
e64a1762f40b"],

Cell[TextData[{
 StyleBox["We can rewrite the first-order in spin piece of the ",
  FontSize->14,
  FontWeight->"Regular"],
 Cell[BoxData[
  FormBox["\[Theta]", TraditionalForm]],ExpressionUUID->
  "85f7f2dc-7b96-48eb-abae-48f55276788a"],
 StyleBox["-equation of motion in the form",
  FontSize->14,
  FontWeight->"Regular"]
}], "Text",
 CellChangeTimes->{{3.8514955771973047`*^9, 3.851495595841298*^9}, {
  3.8514965232412786`*^9, 
  3.851496525449218*^9}},ExpressionUUID->"ea3b65ff-506f-4be0-b09d-\
43d6e4077e7d"],

Cell[BoxData[
 FormBox[
  StyleBox[
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["\[ScriptCapitalQ]", "\[CurlyTheta]"], "(", "\[Lambda]", 
       ")"}], 
      FractionBox[
       RowBox[{
        SuperscriptBox["d", "2"], 
        RowBox[{"\[Delta]\[CurlyTheta]", "(", "\[Lambda]", ")"}]}], 
       SuperscriptBox["d\[Lambda]", "2"]]}], "+", 
     RowBox[{
      SubscriptBox[
       RowBox[{"\[ScriptCapitalT]", " "}], "\[CurlyTheta]"], 
      StyleBox[
       RowBox[{"(", "\[Lambda]", ")"}],
       FontSize->14,
       FontWeight->"Regular"], 
      StyleBox[
       RowBox[{"\[Delta]\[CurlyTheta]", "(", "\[Lambda]", ")"}],
       FontSize->14,
       FontWeight->"Regular"]}], "+", 
     RowBox[{"\[ScriptCapitalV]", "(", "\[Lambda]", ")"}]}], "=", "0."}],
   FontSize->14,
   FontWeight->"Regular"], TraditionalForm]], "EquationNumbered",
 CellChangeTimes->{
  3.849220275989078*^9, {3.8508672991592484`*^9, 3.850867412924508*^9}, {
   3.850867662140127*^9, 3.850867756572255*^9}, 3.850983932117548*^9, {
   3.8514734798461037`*^9, 3.851473482853736*^9}, 3.85149649322857*^9, {
   3.8515278233846283`*^9, 3.851527825352228*^9}, {3.852424220749239*^9, 
   3.8524242242290287`*^9}},
 TextAlignment->Center,ExpressionUUID->"003da0cd-7700-4276-b905-7ef127c4774e"],

Cell[TextData[{
 StyleBox["We compute the coefficient functions ",
  FontSize->14,
  FontWeight->"Regular"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalQ]", "\[CurlyTheta]"], TraditionalForm]],
  FontSize->14,
  FontWeight->"Regular",ExpressionUUID->
  "ecc3f79c-44be-442b-8980-31dff8729895"],
 StyleBox[",  ",
  FontSize->14,
  FontWeight->"Regular"],
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"\[ScriptCapitalT]", " "}], "\[CurlyTheta]"], TraditionalForm]],
  FontSize->14,
  FontWeight->"Regular",ExpressionUUID->
  "4985b58b-5ddf-4d58-bf53-61e491d1e0ab"],
 StyleBox[", and \[ScriptCapitalV] that appear in the above equation. ",
  FontSize->14,
  FontWeight->"Regular"]
}], "Text",
 CellChangeTimes->{{3.850867286319309*^9, 3.850867291975163*^9}, {
   3.850867794776292*^9, 3.850867796991591*^9}, {3.850868472718545*^9, 
   3.850868480885734*^9}, 3.851491496682061*^9, {3.851495223118154*^9, 
   3.8514952885188217`*^9}, {3.85149560387402*^9, 3.8514956073619003`*^9}, {
   3.8514956397167597`*^9, 3.8514957053146048`*^9}, {3.851495737715007*^9, 
   3.851495765099195*^9}, {3.851496545637792*^9, 3.851496553362217*^9}, {
   3.852424227637382*^9, 
   3.852424232717627*^9}},ExpressionUUID->"877da715-24bb-4833-8289-\
bd35a2b86f8e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalQ]\[Theta]func", "[", "\[Lambda]_", "]"}], "=", 
   RowBox[{"CoeffFunc", "[", 
    RowBox[{"\[Theta]EqnSpin", ",", 
     RowBox[{
      RowBox[{"\[Delta]\[CurlyTheta]S", "''"}], "[", "\[Lambda]", "]"}]}], 
    "]"}]}], ";", 
  RowBox[{
   RowBox[{"\[ScriptCapitalT]\[Theta]func", "[", "\[Lambda]_", "]"}], "=", 
   RowBox[{"CoeffFunc", "[", 
    RowBox[{"\[Theta]EqnSpin", ",", 
     RowBox[{"\[Delta]\[CurlyTheta]S", "[", "\[Lambda]", "]"}]}], "]"}]}], 
  ";", 
  RowBox[{
   RowBox[{"\[ScriptCapitalV]func", "[", "\[Lambda]_", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[Theta]EqnSpin", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"\[Delta]\[CurlyTheta]S", "''"}], "[", "\[Lambda]", "]"}], 
         "\[Rule]", " ", "0"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Delta]\[CurlyTheta]S", "'"}], "[", "\[Lambda]", "]"}], 
         "\[Rule]", " ", "0"}], ",", 
        RowBox[{
         RowBox[{"\[Delta]\[CurlyTheta]S", "[", "\[Lambda]", "]"}], "\[Rule]",
          " ", "0"}]}], "}"}]}], ")"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"wr", "[", "\[Lambda]", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalUpsilon]rhat", " ", "\[Lambda]"}]}], "}"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.82147360159065*^9, 3.821473603237712*^9}, 
   3.821473642669938*^9, 3.8217104909741096`*^9, {3.8217115696647787`*^9, 
   3.821711571159391*^9}, 3.821711604817814*^9, {3.8217133087183123`*^9, 
   3.8217133121808853`*^9}, 3.8217134869226847`*^9, {3.8219890051026163`*^9, 
   3.8219890104064217`*^9}, 3.8219973017442102`*^9, {3.830950030052396*^9, 
   3.830950030595557*^9}, {3.8309550448401613`*^9, 3.8309550636231737`*^9}, {
   3.830955214468424*^9, 3.8309552639099083`*^9}, 3.830955330295288*^9, {
   3.830955364456675*^9, 3.8309554112180853`*^9}, {3.850983976238377*^9, 
   3.850984023003572*^9}, {3.8509844840060472`*^9, 3.850984491885743*^9}, 
   3.851040699743368*^9, {3.851040768319667*^9, 3.8510407685833817`*^9}, {
   3.8510408760433493`*^9, 3.85104087879683*^9}, {3.851041357451149*^9, 
   3.851041407226685*^9}, {3.851041573230986*^9, 3.851041589413907*^9}, {
   3.851477384644115*^9, 3.851477391562767*^9}, {3.851496561292439*^9, 
   3.8514965654434967`*^9}, {3.8515274848531*^9, 3.851527522372898*^9}, {
   3.852424237965678*^9, 3.852424244308825*^9}, {3.852424353416086*^9, 
   3.852424365223703*^9}},ExpressionUUID->"7339d6d0-c0bc-49c5-833a-\
7d779badf871"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Full expressions for coefficient functions",
 FontFamily->"Times",
 FontSize->16]], "Subsection",
 CellChangeTimes->{{3.850868756458165*^9, 3.8508688032465067`*^9}, {
   3.8509847060288982`*^9, 3.850984712516018*^9}, 3.851476867546566*^9, {
   3.851491338089629*^9, 
   3.8514913525877447`*^9}},ExpressionUUID->"233a6bc2-2d79-4fa2-aa81-\
b8c5fbe28fd9"],

Cell[TextData[{
 StyleBox["We display the full expressions for each of the coefficient \
functions. The expression for ",
  FontSize->14,
  FontWeight->"Regular"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalQ]", "\[CurlyTheta]"], TraditionalForm]],
  ExpressionUUID->"844c8678-8a8b-47cf-8837-c3400ef24bb8"],
 StyleBox[" is:",
  FontSize->14,
  FontWeight->"Regular"]
}], "Text",
 CellChangeTimes->{{3.850867286319309*^9, 3.850867291975163*^9}, {
  3.850867794776292*^9, 3.850867796991591*^9}, {3.850868472718545*^9, 
  3.850868480885734*^9}, {3.851489690257039*^9, 3.851489703096396*^9}, {
  3.851491280067595*^9, 3.8514912824912443`*^9}, {3.8514956142254953`*^9, 
  3.851495639058896*^9}, {3.8514958170670767`*^9, 3.851495845835527*^9}, {
  3.8514967479209414`*^9, 3.851496747920981*^9}, {3.8524242525815477`*^9, 
  3.852424252743116*^9}},ExpressionUUID->"dfc10c2b-eaa5-4749-8fe1-\
dffa2f42cbfe"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[ScriptCapitalQ]\[Theta]func", "[", "\[Lambda]", "]"}]], "Input",
 CellChangeTimes->{{3.8402977856438828`*^9, 3.840297788067513*^9}, 
   3.851040726033413*^9, {3.852424247445485*^9, 
   3.8524242478135242`*^9}},ExpressionUUID->"8aefdcea-6fe6-4ce8-8f61-\
8a50d0a5bf71"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.840297788556745*^9, 3.8402990487409267`*^9, 
  3.8405526768982697`*^9, 3.8405592629373293`*^9, 3.840561100680018*^9, 
  3.85098501776723*^9, 3.851036985228033*^9, 3.851039226083799*^9, 
  3.8510407272669086`*^9, 3.851041703813822*^9, 3.8510449973107643`*^9, 
  3.851045398330346*^9, 3.851472694038619*^9, 3.851478268695223*^9, 
  3.8514982045745783`*^9, 3.8515274476756763`*^9, 3.8515276283516893`*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"a2a90bda-7613-417e-8ffa-3018e358234e"]
}, Open  ]],

Cell[TextData[{
 StyleBox["The expression for ",
  FontSize->14,
  FontWeight->"Regular"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalT]", "\[CurlyTheta]"], TraditionalForm]],
  ExpressionUUID->"51f4e962-fae5-4816-be83-fbd1840a0d14"],
 StyleBox[" is:",
  FontSize->14,
  FontWeight->"Regular"]
}], "Text",
 CellChangeTimes->{{3.850867286319309*^9, 3.850867291975163*^9}, {
  3.850867794776292*^9, 3.850867796991591*^9}, {3.850868472718545*^9, 
  3.850868480885734*^9}, {3.851489690257039*^9, 3.851489703096396*^9}, {
  3.851491280067595*^9, 3.8514912824912443`*^9}, {3.8514956142254953`*^9, 
  3.851495639058896*^9}, {3.8514958170670767`*^9, 3.851495845835527*^9}, {
  3.8514967479209414`*^9, 3.8514967613120337`*^9}, {3.852424257958021*^9, 
  3.852424258597993*^9}},ExpressionUUID->"be3227b9-bac0-440d-9b87-\
25c5636cf6e6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"\[ScriptCapitalT]\[Theta]func", "[", "\[Lambda]", "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{
  3.840297807085137*^9, {3.851040732225546*^9, 3.851040739559045*^9}, {
   3.852424368679706*^9, 
   3.852424368968832*^9}},ExpressionUUID->"fbecddc2-7474-4b92-a3f1-\
66783757d200"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", " ", 
     SuperscriptBox["a", "4"], " ", 
     SuperscriptBox["Ehat", "2"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["a", "3"], " ", "Ehat", " ", "Lzhat"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["Lzhat", "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["Ehat", "2"], " ", 
     SuperscriptBox["p", "2"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["Lzhat", "2"], " ", 
     SuperscriptBox["p", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["Lzhat", "2"], " ", 
     SuperscriptBox["p", "3"]}], "+", 
    RowBox[{"2", " ", "e", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", " ", "Ehat"}], "-", "Lzhat"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        SuperscriptBox["a", "3"], " ", "Ehat"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["a", "2"], " ", "Lzhat"}], "+", 
       RowBox[{"a", " ", "Ehat", " ", 
        SuperscriptBox["p", "2"]}], "+", 
       RowBox[{"Lzhat", " ", 
        SuperscriptBox["p", "2"]}]}], ")"}], " ", 
     RowBox[{"Cos", "[", 
      RowBox[{
       RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
       RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], "+", 
    
    RowBox[{"6", " ", 
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["e", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "a"}], " ", "Ehat"}], "+", "Lzhat"}], ")"}], "2"], " ", 
     
     SuperscriptBox[
      RowBox[{"Cos", "[", 
       RowBox[{
        RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
        RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
      "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["e", "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "a"}], " ", "Ehat"}], "+", "Lzhat"}], ")"}], "2"], " ", 
     
     SuperscriptBox[
      RowBox[{"Cos", "[", 
       RowBox[{
        RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
        RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
      "3"]}], "-", 
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["e", "2"], " ", "p", " ", 
     SuperscriptBox["\[CapitalUpsilon]rhat", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", 
       RowBox[{
        RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
        RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
      "2"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["e", "2"], " ", "p", " ", "\[CapitalUpsilon]rhat", " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", 
       RowBox[{
        RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
        RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], "2"], 
     " ", 
     RowBox[{
      SuperscriptBox["\[Delta]\[Chi]rhat", "\[Prime]",
       MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "-", 
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["e", "2"], " ", "p", " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", 
       RowBox[{
        RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
        RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], "2"], 
     " ", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["\[Delta]\[Chi]rhat", "\[Prime]",
        MultilineFunction->None], "[", "\[Lambda]", "]"}], "2"]}]}], ")"}], 
  "/", 
  RowBox[{"(", 
   RowBox[{"p", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["a", "2"], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}], "+", 
      RowBox[{"2", " ", "e", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a", "2"], "-", "p"}], ")"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
      "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["e", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
          RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
        "2"]}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.8402978078924923`*^9, 3.840299048769121*^9, 3.840552676924045*^9, 
   3.840559262967635*^9, 3.8405611007116137`*^9, 3.850985017772221*^9, 
   3.851036985269232*^9, 3.851039226089211*^9, {3.851040732989566*^9, 
   3.85104074017037*^9}, 3.851041704185563*^9, 3.8510450959584303`*^9, 
   3.851045398697782*^9, 3.851472694441401*^9, 3.851478269068616*^9, 
   3.8514982049344797`*^9, 3.851527447679696*^9, 3.851527628712735*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"a0379de9-52cf-471d-9354-29612e1168ae"]
}, Open  ]],

Cell[TextData[StyleBox["The expression for \[ScriptCapitalV] is:",
 FontSize->14,
 FontWeight->"Regular"]], "Text",
 CellChangeTimes->{{3.850867286319309*^9, 3.850867291975163*^9}, {
  3.850867794776292*^9, 3.850867796991591*^9}, {3.850868472718545*^9, 
  3.850868480885734*^9}, {3.851489690257039*^9, 3.851489703096396*^9}, {
  3.851491280067595*^9, 3.8514912824912443`*^9}, {3.8514956142254953`*^9, 
  3.851495639058896*^9}, {3.8514958170670767`*^9, 3.851495845835527*^9}, {
  3.8514967479209414`*^9, 
  3.851496773945612*^9}},ExpressionUUID->"34a6a163-0a4d-4f51-9b62-\
0335a99b8668"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"\[ScriptCapitalV]func", "[", "\[Lambda]", "]"}], "]"}]], "Input",
 CellChangeTimes->{
  3.840297872205591*^9, 3.8509844821109056`*^9, {3.851040750163093*^9, 
   3.8510407548554487`*^9}, {3.851041341402746*^9, 3.8510413430084743`*^9}, {
   3.8510417436895514`*^9, 3.851041746824127*^9}, 3.8514773971747313`*^9},
 CellLabel->"In[26]:=",ExpressionUUID->"52c26cbb-0ac4-422c-98cc-0df1282aab22"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a", " ", "Ehat"}], "-", "Lzhat"}], ")"}], " ", 
      SqrtBox[
       FractionBox[
        SuperscriptBox["p", "4"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"e", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
              RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], 
             "]"}]}]}], ")"}], "4"]]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"e", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
            RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], 
           "]"}]}]}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", " ", 
         SuperscriptBox["a", "4"], " ", "Ehat", " ", "Sr"}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["e", "2"], " ", "Ehat", " ", "Sr"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["e", "4"], " ", "Ehat", " ", "Sr"}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["a", "3"], " ", "Lzhat", " ", "Sr"}], "-", 
        RowBox[{"24", " ", 
         SuperscriptBox["a", "3"], " ", 
         SuperscriptBox["e", "2"], " ", "Lzhat", " ", "Sr"}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["a", "3"], " ", 
         SuperscriptBox["e", "4"], " ", "Lzhat", " ", "Sr"}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["a", "2"], " ", "Ehat", " ", "p", " ", "Sr"}], "-", 
        RowBox[{"24", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["e", "2"], " ", "Ehat", " ", "p", " ", "Sr"}], "+", 
        RowBox[{"16", " ", "a", " ", "Lzhat", " ", "p", " ", "Sr"}], "+", 
        RowBox[{"24", " ", "a", " ", 
         SuperscriptBox["e", "2"], " ", "Lzhat", " ", "p", " ", "Sr"}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["a", "2"], " ", "Ehat", " ", 
         SuperscriptBox["p", "2"], " ", "Sr"}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["e", "2"], " ", "Ehat", " ", 
         SuperscriptBox["p", "2"], " ", "Sr"}], "-", 
        RowBox[{"8", " ", "a", " ", "Lzhat", " ", 
         SuperscriptBox["p", "2"], " ", "Sr"}], "-", 
        RowBox[{"4", " ", "a", " ", 
         SuperscriptBox["e", "2"], " ", "Lzhat", " ", 
         SuperscriptBox["p", "2"], " ", "Sr"}], "-", 
        RowBox[{"16", " ", "Ehat", " ", 
         SuperscriptBox["p", "3"], " ", "Sr"}], "+", 
        RowBox[{"8", " ", "Ehat", " ", 
         SuperscriptBox["p", "4"], " ", "Sr"}], "+", 
        RowBox[{"4", " ", "e", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["a", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["e", "2"]}]}], ")"}], " ", "Ehat"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["a", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["e", "2"]}]}], ")"}], " ", "Lzhat"}], "+", 
           RowBox[{"a", " ", "Lzhat", " ", 
            RowBox[{"(", 
             RowBox[{"12", "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["e", "2"]}], "-", 
              RowBox[{"4", " ", "p"}]}], ")"}], " ", "p"}], "-", 
           RowBox[{"4", " ", "Ehat", " ", 
            SuperscriptBox["p", "3"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "Ehat", " ", "p", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "12"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["e", "2"]}], "+", 
              RowBox[{"8", " ", "p"}]}], ")"}]}]}], ")"}], " ", "Sr", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
           RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
        "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["e", "2"], " ", "Ehat", " ", "Sr", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
             RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], ")"}]}],
           "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["e", "4"], " ", "Ehat", " ", "Sr", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
             RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], ")"}]}],
           "]"}]}], "-", 
        RowBox[{"24", " ", 
         SuperscriptBox["a", "3"], " ", 
         SuperscriptBox["e", "2"], " ", "Lzhat", " ", "Sr", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
             RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], ")"}]}],
           "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "3"], " ", 
         SuperscriptBox["e", "4"], " ", "Lzhat", " ", "Sr", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
             RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], ")"}]}],
           "]"}]}], "-", 
        RowBox[{"24", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["e", "2"], " ", "Ehat", " ", "p", " ", "Sr", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
             RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], ")"}]}],
           "]"}]}], "+", 
        RowBox[{"24", " ", "a", " ", 
         SuperscriptBox["e", "2"], " ", "Lzhat", " ", "p", " ", "Sr", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
             RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], ")"}]}],
           "]"}]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["e", "2"], " ", "Ehat", " ", 
         SuperscriptBox["p", "2"], " ", "Sr", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
             RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], ")"}]}],
           "]"}]}], "-", 
        RowBox[{"4", " ", "a", " ", 
         SuperscriptBox["e", "2"], " ", "Lzhat", " ", 
         SuperscriptBox["p", "2"], " ", "Sr", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
             RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], ")"}]}],
           "]"}]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["e", "3"], " ", "Ehat", " ", "Sr", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
             RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], ")"}]}],
           "]"}]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["a", "3"], " ", 
         SuperscriptBox["e", "3"], " ", "Lzhat", " ", "Sr", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
             RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], ")"}]}],
           "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["e", "3"], " ", "Ehat", " ", "p", " ", "Sr", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
             RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], ")"}]}],
           "]"}]}], "+", 
        RowBox[{"4", " ", "a", " ", 
         SuperscriptBox["e", "3"], " ", "Lzhat", " ", "p", " ", "Sr", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
             RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], ")"}]}],
           "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["e", "4"], " ", "Ehat", " ", "Sr", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
             RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], ")"}]}],
           "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["a", "3"], " ", 
         SuperscriptBox["e", "4"], " ", "Lzhat", " ", "Sr", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
             RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], ")"}]}],
           "]"}]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["a", "2"], " ", "e", " ", "p", " ", "St", " ", 
         "\[CapitalUpsilon]rhat", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
           RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
        "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["e", "3"], " ", "p", " ", "St", " ", 
         "\[CapitalUpsilon]rhat", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
           RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
        "+", 
        RowBox[{"8", " ", "e", " ", 
         SuperscriptBox["p", "3"], " ", "St", " ", "\[CapitalUpsilon]rhat", 
         " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
           RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
        "+", 
        RowBox[{
        "8", " ", "a", " ", "e", " ", "p", " ", "S\[Phi]", " ", 
         "\[CapitalUpsilon]rhat", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
           RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
        "+", 
        RowBox[{"2", " ", "a", " ", 
         SuperscriptBox["e", "3"], " ", "p", " ", "S\[Phi]", " ", 
         "\[CapitalUpsilon]rhat", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
           RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
        "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["e", "2"], " ", "p", " ", "St", " ", 
         "\[CapitalUpsilon]rhat", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
             RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], ")"}]}],
           "]"}]}], "+", 
        RowBox[{"8", " ", "a", " ", 
         SuperscriptBox["e", "2"], " ", "p", " ", "S\[Phi]", " ", 
         "\[CapitalUpsilon]rhat", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
             RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], ")"}]}],
           "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["e", "3"], " ", "p", " ", "St", " ", 
         "\[CapitalUpsilon]rhat", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
             RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], ")"}]}],
           "]"}]}], "+", 
        RowBox[{"2", " ", "a", " ", 
         SuperscriptBox["e", "3"], " ", "p", " ", "S\[Phi]", " ", 
         "\[CapitalUpsilon]rhat", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
             RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], ")"}]}],
           "]"}]}], "+", 
        RowBox[{"4", " ", "e", " ", "p", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["a", "2"], " ", "St"}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["e", "2"], " ", "St"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["p", "2"], " ", "St"}], "+", 
           RowBox[{"2", " ", "a", " ", "S\[Phi]"}], "+", 
           RowBox[{"a", " ", 
            SuperscriptBox["e", "2"], " ", "S\[Phi]"}], "+", 
           RowBox[{"4", " ", "a", " ", "e", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a", " ", "St"}], "+", "S\[Phi]"}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
              RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], 
             "]"}]}], "+", 
           RowBox[{"a", " ", 
            SuperscriptBox["e", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a", " ", "St"}], "+", "S\[Phi]"}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
                RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], 
               ")"}]}], "]"}]}]}], ")"}], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
           RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
         " ", 
         RowBox[{
          SuperscriptBox["\[Delta]\[Chi]rhat", "\[Prime]",
           MultilineFunction->None], "[", "\[Lambda]", "]"}]}]}], ")"}]}], 
     ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"8", " ", 
      SuperscriptBox["p", "5"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "2"], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}], "+", 
        RowBox[{"2", " ", "e", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "-", "p"}], ")"}], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
           RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
        "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["e", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
            RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
          "2"]}]}], ")"}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.840297872868*^9, 3.840299048872302*^9, 3.840552677024578*^9, 
   3.840559263078704*^9, 3.840561100838623*^9, 3.8509850178032513`*^9, 
   3.851036985275135*^9, 3.851039226150055*^9, 3.851040762353455*^9, 
   3.851041090713067*^9, 3.851041343315075*^9, {3.851041425370604*^9, 
   3.8510414271039267`*^9}, 3.851041593703024*^9, 3.851041704247666*^9, 
   3.851041754143079*^9, 3.851045244508894*^9, 3.851045405761923*^9, 
   3.851472701576797*^9, 3.8514782761017427`*^9, 3.851498212046153*^9, 
   3.851527635695218*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"f6450455-69be-4345-8b57-35b9bc58b908"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 
 CounterBox["Section"],
 ". ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["u", "\[Alpha]"], 
     SubscriptBox["u", "\[Alpha]"]}], "=", 
    RowBox[{"-", "1"}]}], TraditionalForm]],ExpressionUUID->
  "eda52d7c-eb93-42f4-bb16-113e1d79c8c5"],
 " equation"
}], "Section",
 CellChangeTimes->{{3.8492201627780113`*^9, 3.849220167961289*^9}, {
  3.849220355769143*^9, 3.8492203565445137`*^9}, {3.850867265694541*^9, 
  3.85086727246391*^9}, {3.850868491869911*^9, 3.850868492549603*^9}, {
  3.850984501125841*^9, 3.8509845271011744`*^9}, {3.851030634463358*^9, 
  3.851030634613914*^9}, {3.851476851874125*^9, 
  3.8514768535705976`*^9}},ExpressionUUID->"2d0eea56-9c97-4ac0-a533-\
3e7166e56cfa"],

Cell[TextData[{
 StyleBox["We now consider the equation ",
  FontSize->14,
  FontWeight->"Regular"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["u", "\[Alpha]"], 
     SubscriptBox["u", "\[Alpha]"]}], "=", 
    RowBox[{"-", "1"}]}], TraditionalForm]],
  FontSize->14,
  FontWeight->"Regular",ExpressionUUID->
  "c5c28b6f-af7f-4072-94e2-9c00ba7c8916"],
 StyleBox[".",
  FontSize->14,
  FontWeight->"Regular"]
}], "Text",
 CellChangeTimes->{{3.850867286319309*^9, 3.850867291975163*^9}, {
  3.850867794776292*^9, 3.850867796991591*^9}, {3.850868472718545*^9, 
  3.850868480885734*^9}, {3.851489690257039*^9, 3.851489703096396*^9}, {
  3.851492657026339*^9, 3.851492670033677*^9}, {3.851493765613274*^9, 
  3.851493769781028*^9}, {3.851494104445139*^9, 3.8514941176607847`*^9}, {
  3.851495777058682*^9, 3.851495778954805*^9}, {3.851496081413987*^9, 
  3.851496082525442*^9}, {3.851497188908813*^9, 3.851497203780862*^9}, {
  3.851497341948004*^9, 
  3.851497352137341*^9}},ExpressionUUID->"d4598f50-b59c-4e6d-880b-\
0a8fa2758336"],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     RowBox[{
      SuperscriptBox["u", "\[Alpha]"], 
      SubscriptBox["u", "\[Alpha]"]}], "=", 
     RowBox[{"-", "1"}]}],
    FontFamily->"Times",
    FontSize->16], TraditionalForm]],ExpressionUUID->
  "1526dfc8-0783-4a39-82f3-4c3782cd06e1"],
 StyleBox[" equation: Full form",
  FontFamily->"Times",
  FontSize->16]
}], "Subsection",
 CellChangeTimes->{{3.850868756458165*^9, 3.850868798865*^9}, {
   3.850868855873166*^9, 3.8508688610159397`*^9}, 3.851476863058346*^9, {
   3.851491454488134*^9, 3.851491467808544*^9}, {3.8514963504245167`*^9, 
   3.851496352024309*^9}, {3.851497423423133*^9, 
   3.851497447419729*^9}},ExpressionUUID->"b8624bf2-8709-4991-9ad5-\
a9c6e6733505"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"udr", "[", "\[Lambda]_", "]"}], "=", 
   FractionBox[
    RowBox[{"Ur", "[", "\[Lambda]", "]"}], 
    RowBox[{
     RowBox[{
      RowBox[{"r", "[", "\[Lambda]", "]"}], "^", "2"}], " ", "-", " ", 
     RowBox[{"2", "  ", 
      RowBox[{"r", "[", "\[Lambda]", "]"}]}], "+", " ", 
     RowBox[{"a", "^", "2"}]}]]}], ";", 
  RowBox[{
   RowBox[{"ud\[Theta]", "[", "\[Lambda]_", "]"}], "=", 
   RowBox[{"U\[Theta]", "[", "\[Lambda]", "]"}]}], ";", 
  RowBox[{"uuFull", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "-", 
          RowBox[{"2", " ", "r"}], "+", 
          SuperscriptBox["r", "2"]}], ")"}], " ", 
        SuperscriptBox["udr", "2"]}], 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}]], "+", 
      FractionBox[
       SuperscriptBox["ud\[Theta]", "2"], 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}]], "+", 
      RowBox[{"u\[Phi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"4", " ", "a", " ", "r", " ", "ut"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "r"}], ")"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["r", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}]]}], "+", 
         FractionBox[
          RowBox[{"u\[Phi]", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             RowBox[{"2", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "r"}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             RowBox[{"r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "r"}], ")"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["r", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}]]}], ")"}]}],
       "+", 
      RowBox[{"ut", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"4", " ", "a", " ", "r", " ", "u\[Phi]"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "r"}], ")"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["r", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}]]}], "-", 
         FractionBox[
          RowBox[{"4", " ", "ut", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["a", "2"], "+", 
                SuperscriptBox["r", "2"]}], ")"}], "2"], "-", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["a", "2"], "+", 
                RowBox[{"r", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "r"}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             RowBox[{"r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "r"}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["r", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], "2"]}]]}], 
        ")"}]}]}], ")"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Theta]", "\[Rule]", 
       RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}]}], ",", 
      RowBox[{"r", "\[Rule]", 
       RowBox[{"r", "[", "\[Lambda]", "]"}]}], ",", 
      RowBox[{"ud\[Theta]", "\[Rule]", 
       RowBox[{"ud\[Theta]", "[", "\[Lambda]", "]"}]}], ",", 
      RowBox[{"udr", "\[Rule]", 
       RowBox[{"udr", "[", "\[Lambda]", "]"}]}], ",", 
      RowBox[{"ut", "\[Rule]", 
       RowBox[{"ut", "[", "\[Lambda]", "]"}]}], ",", 
      RowBox[{"u\[Phi]", "\[Rule]", 
       RowBox[{"u\[Phi]", "[", "\[Lambda]", "]"}]}]}], "}"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.82601577394761*^9, 3.826015803581498*^9}, {
   3.826015955610004*^9, 3.82601595701696*^9}, {3.851470765823456*^9, 
   3.851470765823944*^9}, 3.851471599403881*^9, {3.851497382302229*^9, 
   3.851497389758945*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"ddf4cb50-5c9a-4263-83f6-fb7e0c8c8804"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     RowBox[{
      SuperscriptBox["u", "\[Alpha]"], 
      SubscriptBox["u", "\[Alpha]"]}], "=", 
     RowBox[{"-", "1"}]}],
    FontFamily->"Times",
    FontSize->16], TraditionalForm]],ExpressionUUID->
  "f623522d-0c2c-4a1a-b158-5888da259bd2"],
 StyleBox[" equation: First-order in spin",
  FontFamily->"Times",
  FontSize->16]
}], "Subsection",
 CellChangeTimes->{{3.850868756458165*^9, 3.850868798865*^9}, {
   3.850868855873166*^9, 3.8508688610159397`*^9}, 3.851476863058346*^9, {
   3.851491454488134*^9, 3.851491467808544*^9}, {3.8514963504245167`*^9, 
   3.851496352024309*^9}, {3.851497423423133*^9, 
   3.8514974264676228`*^9}},ExpressionUUID->"c5fe4d96-b071-452d-b896-\
ac3253369f80"],

Cell[TextData[{
 StyleBox["We find the first-order in spin piece of the ",
  FontSize->14,
  FontWeight->"Regular"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["u", "\[Alpha]"], 
     SubscriptBox["u", "\[Alpha]"]}], "=", 
    RowBox[{"-", "1"}]}], TraditionalForm]],
  FontSize->14,
  FontWeight->"Regular",ExpressionUUID->
  "6dec26ef-8671-425f-8914-1e1012e741b2"],
 StyleBox["equation.",
  FontSize->14,
  FontWeight->"Regular"]
}], "Text",
 CellChangeTimes->{{3.851495195062603*^9, 3.851495208798359*^9}, {
   3.8514964496890717`*^9, 3.851496453008628*^9}, 
   3.851497490520506*^9},ExpressionUUID->"cb52c01e-60a4-4313-a4e5-\
fbff70b801ad"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"uuSpin", "[", "\[Lambda]_", "]"}], "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Normal", "[", 
       RowBox[{"Series", "[", 
        RowBox[{"uuFull", ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}], 
      ")"}], ",", "\[Epsilon]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.813052518294898*^9, 3.8130525913819942`*^9}, {
   3.813061203838605*^9, 3.813061208299678*^9}, {3.813074094942667*^9, 
   3.813074097778317*^9}, {3.813090327084803*^9, 3.813090328049925*^9}, {
   3.813134940168112*^9, 3.813134940484911*^9}, 3.820507209605504*^9, {
   3.8205072628474293`*^9, 3.820507266598295*^9}, {3.820507368738495*^9, 
   3.820507374145442*^9}, {3.820507424988369*^9, 3.820507427803195*^9}, 
   3.82050768432759*^9, {3.82050854819355*^9, 3.820508549112814*^9}, 
   3.820509089021598*^9, {3.820509328379459*^9, 3.820509347460373*^9}, {
   3.82050949964093*^9, 3.8205095060407124`*^9}, {3.820509945081867*^9, 
   3.820509963513845*^9}, {3.820510034565886*^9, 3.820510039891961*^9}, {
   3.820510100375688*^9, 3.820510132039966*^9}, {3.820575686766464*^9, 
   3.820575688654161*^9}, {3.8205813859475327`*^9, 3.820581432252931*^9}, {
   3.82058157159478*^9, 3.820581575917479*^9}, {3.820581612830523*^9, 
   3.8205816129657917`*^9}, {3.820581673449806*^9, 3.8205816781857243`*^9}, {
   3.8205817734518633`*^9, 3.8205818152938623`*^9}, {3.820582229777483*^9, 
   3.820582240009378*^9}, {3.820582563115436*^9, 3.820582566067534*^9}, 
   3.820683922533863*^9, {3.820686300102792*^9, 3.820686333107793*^9}, {
   3.820686456640374*^9, 3.820686504864934*^9}, {3.820686707873747*^9, 
   3.820686762620907*^9}, {3.820686876280308*^9, 3.8206868788208847`*^9}, {
   3.820749966786996*^9, 3.8207499754102983`*^9}, {3.8208389327991467`*^9, 
   3.8208389417990007`*^9}, {3.821141006560313*^9, 3.821141009839723*^9}, {
   3.821141449537719*^9, 3.821141515332757*^9}, {3.821180682984685*^9, 
   3.82118068396833*^9}, 3.821201202448077*^9, {3.821380143073393*^9, 
   3.8213801501593723`*^9}, {3.821380196121516*^9, 3.821380203184877*^9}, {
   3.821658755897419*^9, 3.821658758472782*^9}, {3.821659209213271*^9, 
   3.821659287583363*^9}, {3.82171385445448*^9, 3.821713857822834*^9}, 
   3.821713986657896*^9, 3.82199924469529*^9, {3.822235873591629*^9, 
   3.822235873870957*^9}, {3.826820685330265*^9, 3.826820700515875*^9}, {
   3.826820731029551*^9, 3.8268207357174892`*^9}, {3.851043842222947*^9, 
   3.851043843757712*^9}, {3.851497464231471*^9, 3.8514974743905993`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"16a839af-ea43-41d5-ab6a-e2a2ed5c205a"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Coefficients in front of unknowns: ",
  FontFamily->"Times",
  FontSize->16],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalK]", "r"], TraditionalForm]],
  FontFamily->"Times",
  FontSize->16,ExpressionUUID->"3ab1ef8a-5cd3-41b4-9a95-d92c0aa78027"],
 StyleBox[",  ",
  FontFamily->"Times",
  FontSize->16],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalM]", "r"], TraditionalForm]],
  FontFamily->"Times",
  FontSize->16,ExpressionUUID->"3a1c0d03-0608-4e06-8d62-1e0d09588b4a"],
 StyleBox[",  ",
  FontFamily->"Times",
  FontSize->16],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalN]", 
    RowBox[{"1", "r"}]], TraditionalForm]],
  FontFamily->"Times",
  FontSize->16,ExpressionUUID->"87559df7-9b2a-4f40-952a-b6525858e90c"],
 StyleBox[",  ",
  FontFamily->"Times",
  FontSize->16],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalN]", "2"], TraditionalForm]],
  FontFamily->"Times",
  FontSize->16,ExpressionUUID->"244a9cf3-d683-4093-9d9f-0deed1628f74"],
 StyleBox[",  ",
  FontFamily->"Times",
  FontSize->16],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalN]", "3"], TraditionalForm]],
  FontFamily->"Times",
  FontSize->16,ExpressionUUID->"1186f764-1c77-4f55-aa99-fb669e27974e"],
 StyleBox[" and \[ScriptCapitalP] functions",
  FontFamily->"Times",
  FontSize->16]
}], "Subsection",
 CellChangeTimes->{{3.850868756458165*^9, 3.8508688032465067`*^9}, 
   3.8514768648506413`*^9, {3.851491369165224*^9, 3.851491374587389*^9}, {
   3.8514964997238903`*^9, 3.851496517010796*^9}, {3.8514970590355463`*^9, 
   3.851497062608757*^9}, {3.852424813950836*^9, 3.8524248452072372`*^9}, {
   3.852425465980022*^9, 3.8524254801958733`*^9}, {3.85247128843067*^9, 
   3.852471293294433*^9}},ExpressionUUID->"bd0b3966-cf4e-445e-b024-\
0d9be89ac9ac"],

Cell[TextData[{
 StyleBox["We can rewrite the first-order in spin piece of the ",
  FontSize->14,
  FontWeight->"Regular"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["u", "\[Alpha]"], 
     SubscriptBox["u", "\[Alpha]"]}], "=", 
    RowBox[{"-", "1"}]}], TraditionalForm]],
  FontSize->14,
  FontWeight->"Regular",ExpressionUUID->
  "9aefd9e6-f9ad-4d42-9765-c69fd0efe827"],
 StyleBox[" equation in the form",
  FontSize->14,
  FontWeight->"Regular"]
}], "Text",
 CellChangeTimes->{{3.8514955771973047`*^9, 3.851495595841298*^9}, {
  3.8514965232412786`*^9, 3.851496525449218*^9}, {3.851497303904529*^9, 
  3.851497320312368*^9}},ExpressionUUID->"691f8d4a-4b94-4ed4-b7f3-\
a6882e848459"],

Cell[BoxData[
 FormBox[
  StyleBox[
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["\[ScriptCapitalK]", "r"], 
       StyleBox["(",
        FontSize->14,
        FontWeight->"Regular"], 
       StyleBox["\[Lambda]",
        FontSize->14,
        FontWeight->"Regular"], 
       StyleBox[")",
        FontSize->14,
        FontWeight->"Regular"]}], 
      StyleBox[
       FractionBox[
        RowBox[{
         SuperscriptBox[
          SubscriptBox["d\[Delta]\[Chi]", "r"], "S"], "(", "\[Lambda]", ")"}],
         "d\[Lambda]"],
       FontSize->14,
       FontWeight->"Regular"]}], 
     StyleBox["+",
      FontSize->14,
      FontWeight->"Regular"], 
     StyleBox[
      RowBox[{
       RowBox[{
        SubscriptBox["\[ScriptCapitalM]", "r"], 
        StyleBox["(",
         FontSize->14,
         FontWeight->"Regular"], 
        StyleBox["\[Lambda]",
         FontSize->14,
         FontWeight->"Regular"], 
        StyleBox[")",
         FontSize->14,
         FontWeight->"Regular"]}], 
       StyleBox[
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[Delta]\[Chi]", "r"], "S"], "(", "\[Lambda]", ")"}],
        FontSize->14,
        FontWeight->"Regular"]}],
      FontSize->14,
      FontWeight->"Regular"], 
     StyleBox["+",
      FontSize->14,
      FontWeight->"Regular"], 
     StyleBox[
      RowBox[{
       RowBox[{
        SubscriptBox["\[ScriptCapitalN]", 
         RowBox[{"1", "r"}]], 
        StyleBox["(",
         FontSize->14,
         FontWeight->"Regular"], 
        StyleBox["\[Lambda]",
         FontSize->14,
         FontWeight->"Regular"], 
        StyleBox[")",
         FontSize->14,
         FontWeight->"Regular"]}], 
       StyleBox[
        SuperscriptBox[
         SubscriptBox["\[CapitalUpsilon]", "r"], "S"],
        FontSize->14,
        FontWeight->"Regular"]}],
      FontSize->14,
      FontWeight->"Regular"], 
     StyleBox["+",
      FontSize->14,
      FontWeight->"Regular"], 
     StyleBox[
      RowBox[{
       RowBox[{
        SubscriptBox["\[ScriptCapitalN]", "2"], 
        StyleBox["(",
         FontSize->14,
         FontWeight->"Regular"], 
        StyleBox["\[Lambda]",
         FontSize->14,
         FontWeight->"Regular"], 
        StyleBox[")",
         FontSize->14,
         FontWeight->"Regular"]}], 
       StyleBox[
        SubscriptBox[
         SuperscriptBox["u", "S"], 
         RowBox[{"t", ",", "0"}]],
        FontSize->14,
        FontWeight->"Regular"]}],
      FontSize->14,
      FontWeight->"Regular"], 
     StyleBox["+",
      FontSize->14,
      FontWeight->"Regular"], 
     StyleBox[
      RowBox[{
       RowBox[{
        SubscriptBox["\[ScriptCapitalN]", "3"], 
        StyleBox["(",
         FontSize->14,
         FontWeight->"Regular"], 
        StyleBox["\[Lambda]",
         FontSize->14,
         FontWeight->"Regular"], 
        StyleBox[")",
         FontSize->14,
         FontWeight->"Regular"]}], 
       StyleBox[
        SubscriptBox[
         SuperscriptBox["u", "S"], 
         RowBox[{"\[Phi]", ",", "0"}]],
        FontSize->14,
        FontWeight->"Regular"]}],
      FontSize->14,
      FontWeight->"Regular"], 
     StyleBox["+",
      FontSize->14,
      FontWeight->"Regular"], 
     StyleBox[
      RowBox[{"\[ScriptCapitalP]", "(", "\[Lambda]", ")"}],
      FontSize->14,
      FontWeight->"Regular"]}], "=", "0."}],
   FontSize->14,
   FontWeight->"Regular"], TraditionalForm]], "EquationNumbered",
 CellChangeTimes->{
  3.849220275989078*^9, {3.8508672991592484`*^9, 3.850867412924508*^9}, {
   3.850867662140127*^9, 3.850867756572255*^9}, 3.850983932117548*^9, {
   3.850984560285604*^9, 3.850984620852757*^9}, {3.852424821638378*^9, 
   3.852424873839488*^9}, {3.852471307078212*^9, 3.852471307614382*^9}},
 TextAlignment->Center,ExpressionUUID->"14932cc8-1439-4891-90bf-e0170b082eda"],

Cell[TextData[{
 StyleBox["We compute the coefficient functions ",
  FontSize->14,
  FontWeight->"Regular"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalK]", "r"], TraditionalForm]],
  FontSize->14,
  FontWeight->"Regular",ExpressionUUID->
  "cc658f08-0a9e-42fa-b4cc-09ea320af8d3"],
 StyleBox[",  ",
  FontSize->14,
  FontWeight->"Regular"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalM]", "r"], TraditionalForm]],
  FontSize->14,
  FontWeight->"Regular",ExpressionUUID->
  "ebbeed28-4d9a-4225-8483-d78d3a587ce5"],
 StyleBox[",  ",
  FontSize->14,
  FontWeight->"Regular"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalN]", 
    RowBox[{"1", "r"}]], TraditionalForm]],
  FontSize->14,
  FontWeight->"Regular",ExpressionUUID->
  "61a38c08-8779-45cd-8538-f1f968fe9535"],
 StyleBox[",  ",
  FontSize->14,
  FontWeight->"Regular"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalN]", "2"], TraditionalForm]],
  FontSize->14,
  FontWeight->"Regular",ExpressionUUID->
  "dc82aa3a-f49c-421b-85f8-a5b6ff7aa9ca"],
 StyleBox[",  ",
  FontSize->14,
  FontWeight->"Regular"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalN]", "3"], TraditionalForm]],
  FontSize->14,
  FontWeight->"Regular",ExpressionUUID->
  "d3913334-1648-4a79-a402-a2459a07f202"],
 StyleBox[" and \[ScriptCapitalP] that appear in the above equation. ",
  FontSize->14,
  FontWeight->"Regular"]
}], "Text",
 CellChangeTimes->{{3.850867286319309*^9, 3.850867291975163*^9}, {
   3.850867794776292*^9, 3.850867796991591*^9}, {3.850868472718545*^9, 
   3.850868480885734*^9}, 3.851491496682061*^9, {3.851495223118154*^9, 
   3.8514952885188217`*^9}, {3.85149560387402*^9, 3.8514956073619003`*^9}, {
   3.8514956397167597`*^9, 3.8514957053146048`*^9}, {3.851495737715007*^9, 
   3.851495765099195*^9}, {3.851496545637792*^9, 3.851496553362217*^9}, {
   3.8514972555765657`*^9, 3.85149726363874*^9}, {3.852424824038948*^9, 
   3.852424880623891*^9}, {3.85247130913437*^9, 
   3.85247131053445*^9}},ExpressionUUID->"b308b8d8-4410-4675-bba3-\
10c7b05579b5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalK]rfunc", "[", "\[Lambda]_", "]"}], "=", 
   RowBox[{"CoeffFunc", "[", 
    RowBox[{
     RowBox[{"uuSpin", "[", "\[Lambda]", "]"}], ",", 
     RowBox[{
      RowBox[{"\[Delta]\[Chi]rS", "'"}], "[", "\[Lambda]", "]"}]}], "]"}]}], 
  ";", 
  RowBox[{
   RowBox[{"\[ScriptCapitalM]rfunc", "[", "\[Lambda]_", "]"}], "=", 
   RowBox[{"CoeffFunc", "[", 
    RowBox[{
     RowBox[{"uuSpin", "[", "\[Lambda]", "]"}], ",", 
     RowBox[{"\[Delta]\[Chi]rS", "[", "\[Lambda]", "]"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"\[ScriptCapitalN]1rfunc", "[", "\[Lambda]_", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"uuSpin", "[", "\[Lambda]", "]"}], ",", 
        "\[CapitalUpsilon]rS"}], "]"}], "+", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"uuSpin", "[", "\[Lambda]", "]"}], ",", 
         RowBox[{
          RowBox[{"\[Delta]\[Chi]rS", "'"}], "[", "\[Lambda]", "]"}]}], "]"}], 
       RowBox[{"\[CapitalXi]1", "[", "\[Lambda]", "]"}]}]}], ")"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"wr", "[", "\[Lambda]", "]"}], "->", 
      RowBox[{"\[CapitalUpsilon]rhat", " ", "\[Lambda]"}]}], "}"}]}]}], ";", 
  RowBox[{
   RowBox[{"\[ScriptCapitalN]2func", "[", "\[Lambda]_", "]"}], "=", 
   RowBox[{"CoeffFunc", "[", 
    RowBox[{
     RowBox[{"uuSpin", "[", "\[Lambda]", "]"}], ",", "ut0S"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"\[ScriptCapitalN]3func", "[", "\[Lambda]_", "]"}], "=", 
   RowBox[{"CoeffFunc", "[", 
    RowBox[{
     RowBox[{"uuSpin", "[", "\[Lambda]", "]"}], ",", "u\[Phi]0S"}], "]"}]}], 
  ";", 
  RowBox[{
   RowBox[{"\[ScriptCapitalP]func", "[", "\[Lambda]_", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"uuSpin", "[", "\[Lambda]", "]"}], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"\[Delta]\[Chi]rS", "'"}], "[", "\[Lambda]", "]"}], 
         "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"\[Delta]\[Chi]rS", "[", "\[Lambda]", "]"}], "\[Rule]", 
         "0"}], ",", 
        RowBox[{"\[CapitalUpsilon]rS", "\[Rule]", "0"}], ",", " ", 
        RowBox[{"ut0S", "\[Rule]", "0"}], ",", " ", 
        RowBox[{"u\[Phi]0S", "\[Rule]", "0"}]}], "}"}]}], ")"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"wr", "[", "\[Lambda]", "]"}], "->", 
      RowBox[{"\[CapitalUpsilon]rhat", " ", "\[Lambda]"}]}], "}"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.821713970211549*^9, 3.821714002219775*^9}, 
   3.8217140657096033`*^9, 3.821715935732647*^9, {3.821716667843124*^9, 
   3.821716686323584*^9}, 3.8219992703300667`*^9, 3.821999304961556*^9, {
   3.8229944471569147`*^9, 3.822994448676511*^9}, {3.830959634622766*^9, 
   3.830959639735674*^9}, {3.830960284445031*^9, 3.8309603668559113`*^9}, {
   3.850984884052826*^9, 3.850984956803442*^9}, 3.8509849871317253`*^9, {
   3.8510433255781403`*^9, 3.851043355313044*^9}, {3.8510433996826143`*^9, 
   3.85104341645079*^9}, {3.851477301538476*^9, 3.85147735214564*^9}, {
   3.8514971082762327`*^9, 3.8514971536045027`*^9}, {3.851497283743741*^9, 
   3.851497289032832*^9}, 3.8514982954192553`*^9, {3.85242464970842*^9, 
   3.8524246729561787`*^9}, {3.852471326807003*^9, 
   3.852471331117997*^9}},ExpressionUUID->"9d5da957-513f-4e7b-ae6a-\
f728a70ca5f3"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Full expressions for coefficient functions",
 FontFamily->"Times",
 FontSize->16]], "Subsection",
 CellChangeTimes->{{3.850868756458165*^9, 3.8508688032465067`*^9}, {
   3.8509847060288982`*^9, 3.850984712516018*^9}, 3.851476867546566*^9, {
   3.851491338089629*^9, 
   3.8514913525877447`*^9}},ExpressionUUID->"b33efe15-db22-4236-ad33-\
33dab80dc39c"],

Cell[TextData[{
 StyleBox["We display the full expressions for each of the coefficient \
functions. The expression for ",
  FontSize->14,
  FontWeight->"Regular"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalK]", "r"], TraditionalForm]],
  FontSize->14,
  FontWeight->"Regular",ExpressionUUID->
  "14c93abf-5959-4b64-a46a-23bfb98c055c"],
 StyleBox[" is:",
  FontSize->14,
  FontWeight->"Regular"]
}], "Text",
 CellChangeTimes->{{3.850867286319309*^9, 3.850867291975163*^9}, {
  3.850867794776292*^9, 3.850867796991591*^9}, {3.850868472718545*^9, 
  3.850868480885734*^9}, {3.851489690257039*^9, 3.851489703096396*^9}, {
  3.851491280067595*^9, 3.8514912824912443`*^9}, {3.8514956142254953`*^9, 
  3.851495639058896*^9}, {3.8514958170670767`*^9, 3.851495845835527*^9}, {
  3.8514967479209414`*^9, 3.851496747920981*^9}, {3.851496866609659*^9, 
  3.851496869747311*^9}, {3.852424837150909*^9, 3.8524248375994987`*^9}, {
  3.852471341430566*^9, 
  3.852471342566917*^9}},ExpressionUUID->"d6dbe0d6-0892-4a71-afb3-\
5b6fd17ad44d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"\[ScriptCapitalK]rfunc", "[", "\[Lambda]", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8309595422119913`*^9, 3.83095954664382*^9}, {
  3.8510434218201027`*^9, 3.851043429140223*^9}, {3.852424749549636*^9, 
  3.852424750054153*^9}, {3.852471335886552*^9, 
  3.852471336382524*^9}},ExpressionUUID->"52b43909-fd5a-4ebd-a244-\
a6af0fb6ac75"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SuperscriptBox["e", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Sin", "[", 
     RowBox[{
      RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
      RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], "2"], 
   " ", 
   RowBox[{"(", 
    RowBox[{"\[CapitalUpsilon]rhat", "+", 
     RowBox[{
      SuperscriptBox["\[Delta]\[Chi]rhat", "\[Prime]",
       MultilineFunction->None], "[", "\[Lambda]", "]"}]}], ")"}]}], 
  RowBox[{
   SuperscriptBox["a", "2"], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}], "+", 
   RowBox[{"2", " ", "e", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["a", "2"], "-", "p"}], ")"}], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{
      RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
      RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["a", "2"], " ", 
    SuperscriptBox["e", "2"], " ", 
    SuperscriptBox[
     RowBox[{"Cos", "[", 
      RowBox[{
       RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
       RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
     "2"]}]}]]], "Output",
 CellChangeTimes->{3.8309604558805513`*^9, 3.830963334414282*^9, 
  3.83096364987569*^9, 3.830963862715745*^9, 3.83096422166579*^9, 
  3.830964539856011*^9, 3.830965085154819*^9, 3.8333852801216593`*^9, 
  3.8342531492730722`*^9, 3.840294586458305*^9, 3.840295266544607*^9, 
  3.840296485123068*^9, 3.840299049861307*^9, 3.840552678011847*^9, 
  3.84055926404434*^9, 3.840561101813612*^9, 3.850985018095152*^9, 
  3.851036986337249*^9, 3.851039227228537*^9, 3.851041705285994*^9, 
  3.851043429655504*^9, 3.851045406761137*^9, 3.851472702540666*^9, 
  3.851478277131281*^9, 3.8514982129924297`*^9, 3.851527636632497*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"3c736083-c023-473f-8382-283ca84f3d08"]
}, Open  ]],

Cell[TextData[{
 StyleBox["The expression for ",
  FontSize->14,
  FontWeight->"Regular"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalM]", "r"], TraditionalForm]],
  FontSize->14,
  FontWeight->"Regular",ExpressionUUID->
  "9d80acb8-3a8b-46b6-a721-55cf012ddae4"],
 StyleBox[" is:",
  FontSize->14,
  FontWeight->"Regular"]
}], "Text",
 CellChangeTimes->{{3.850867286319309*^9, 3.850867291975163*^9}, {
  3.850867794776292*^9, 3.850867796991591*^9}, {3.850868472718545*^9, 
  3.850868480885734*^9}, {3.851489690257039*^9, 3.851489703096396*^9}, {
  3.851491280067595*^9, 3.8514912824912443`*^9}, {3.8514956142254953`*^9, 
  3.851495639058896*^9}, {3.8514958170670767`*^9, 3.851495845835527*^9}, {
  3.8514967479209414`*^9, 3.851496747920981*^9}, {3.851496866609659*^9, 
  3.851496886907612*^9}, {3.8524248565910997`*^9, 
  3.852424856871503*^9}},ExpressionUUID->"dd6bd453-2f8d-4fa5-ad7b-\
0896b006f2d2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"\[ScriptCapitalM]rfunc", "[", "\[Lambda]", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.84029587073258*^9, 3.840295871428526*^9}, {
  3.85104343487106*^9, 3.851043439876506*^9}, {3.852424754693467*^9, 
  3.852424755325347*^9}},ExpressionUUID->"7c9ba1cc-edce-4300-bdaf-\
ab4719fd3df2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"e", " ", 
    RowBox[{"Sin", "[", 
     RowBox[{
      RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
      RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"8", " ", 
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["Ehat", "2"]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["e", "2"], " ", 
       SuperscriptBox["Ehat", "2"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["e", "4"], " ", 
       SuperscriptBox["Ehat", "2"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["a", "3"], " ", "Ehat", " ", "Lzhat"}], "-", 
      RowBox[{"48", " ", 
       SuperscriptBox["a", "3"], " ", 
       SuperscriptBox["e", "2"], " ", "Ehat", " ", "Lzhat"}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["a", "3"], " ", 
       SuperscriptBox["e", "4"], " ", "Ehat", " ", "Lzhat"}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["Lzhat", "2"]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["e", "2"], " ", 
       SuperscriptBox["Lzhat", "2"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["e", "4"], " ", 
       SuperscriptBox["Lzhat", "2"]}], "-", 
      RowBox[{"32", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["Ehat", "2"], " ", "p"}], "-", 
      RowBox[{"48", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["e", "2"], " ", 
       SuperscriptBox["Ehat", "2"], " ", "p"}], "+", 
      RowBox[{"64", " ", "a", " ", "Ehat", " ", "Lzhat", " ", "p"}], "+", 
      RowBox[{"96", " ", "a", " ", 
       SuperscriptBox["e", "2"], " ", "Ehat", " ", "Lzhat", " ", "p"}], "-", 
      RowBox[{"32", " ", 
       SuperscriptBox["Lzhat", "2"], " ", "p"}], "-", 
      RowBox[{"48", " ", 
       SuperscriptBox["e", "2"], " ", 
       SuperscriptBox["Lzhat", "2"], " ", "p"}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["Ehat", "2"], " ", 
       SuperscriptBox["p", "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["e", "2"], " ", 
       SuperscriptBox["Ehat", "2"], " ", 
       SuperscriptBox["p", "2"]}], "-", 
      RowBox[{"48", " ", "a", " ", "Ehat", " ", "Lzhat", " ", 
       SuperscriptBox["p", "2"]}], "-", 
      RowBox[{"24", " ", "a", " ", 
       SuperscriptBox["e", "2"], " ", "Ehat", " ", "Lzhat", " ", 
       SuperscriptBox["p", "2"]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["Lzhat", "2"], " ", 
       SuperscriptBox["p", "2"]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["e", "2"], " ", 
       SuperscriptBox["Lzhat", "2"], " ", 
       SuperscriptBox["p", "2"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["Lzhat", "2"], " ", 
       SuperscriptBox["p", "3"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["Ehat", "2"], " ", 
       SuperscriptBox["p", "4"]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["e", "2"], " ", "p", " ", 
       SuperscriptBox["\[CapitalUpsilon]rhat", "2"]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["e", "2"], " ", 
       SuperscriptBox["p", "2"], " ", 
       SuperscriptBox["\[CapitalUpsilon]rhat", "2"]}], "+", 
      RowBox[{"8", " ", "e", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["a", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["e", "2"]}]}], ")"}], " ", 
          SuperscriptBox["Ehat", "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["a", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["e", "2"]}]}], ")"}], " ", "Ehat", " ", "Lzhat"}],
          "+", 
         RowBox[{"6", " ", "a", " ", "Ehat", " ", "Lzhat", " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            SuperscriptBox["e", "2"], "-", 
            RowBox[{"2", " ", "p"}]}], ")"}], " ", "p"}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["e", "2"]}]}], ")"}], " ", 
             SuperscriptBox["Lzhat", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["Ehat", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", 
                SuperscriptBox["e", "2"]}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", "p"}], ")"}]}]}], ")"}], " ", 
             "p"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["e", "2"]}], ")"}], " ", "p", " ", 
             SuperscriptBox["\[CapitalUpsilon]rhat", "2"]}]}], ")"}]}], "+", 
         RowBox[{"p", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["Lzhat", "2"]}], " ", 
             RowBox[{"(", 
              RowBox[{"12", "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["e", "2"]}], "-", 
               RowBox[{"8", " ", "p"}], "+", 
               SuperscriptBox["p", "2"]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p", " ", 
             SuperscriptBox["\[CapitalUpsilon]rhat", "2"]}]}], ")"}]}]}], 
        ")"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
      "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["e", "2"], " ", 
       SuperscriptBox["Ehat", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
           RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], ")"}]}], 
        "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["e", "4"], " ", 
       SuperscriptBox["Ehat", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
           RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], ")"}]}], 
        "]"}]}], "-", 
      RowBox[{"48", " ", 
       SuperscriptBox["a", "3"], " ", 
       SuperscriptBox["e", "2"], " ", "Ehat", " ", "Lzhat", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
           RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], ")"}]}], 
        "]"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["a", "3"], " ", 
       SuperscriptBox["e", "4"], " ", "Ehat", " ", "Lzhat", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
           RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], ")"}]}], 
        "]"}]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["e", "2"], " ", 
       SuperscriptBox["Lzhat", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
           RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], ")"}]}], 
        "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["e", "4"], " ", 
       SuperscriptBox["Lzhat", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
           RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], ")"}]}], 
        "]"}]}], "-", 
      RowBox[{"48", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["e", "2"], " ", 
       SuperscriptBox["Ehat", "2"], " ", "p", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
           RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], ")"}]}], 
        "]"}]}], "+", 
      RowBox[{"96", " ", "a", " ", 
       SuperscriptBox["e", "2"], " ", "Ehat", " ", "Lzhat", " ", "p", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
           RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], ")"}]}], 
        "]"}]}], "-", 
      RowBox[{"48", " ", 
       SuperscriptBox["e", "2"], " ", 
       SuperscriptBox["Lzhat", "2"], " ", "p", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
           RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], ")"}]}], 
        "]"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["e", "2"], " ", 
       SuperscriptBox["Ehat", "2"], " ", 
       SuperscriptBox["p", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
           RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], ")"}]}], 
        "]"}]}], "-", 
      RowBox[{"24", " ", "a", " ", 
       SuperscriptBox["e", "2"], " ", "Ehat", " ", "Lzhat", " ", 
       SuperscriptBox["p", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
           RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], ")"}]}], 
        "]"}]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["e", "2"], " ", 
       SuperscriptBox["Lzhat", "2"], " ", 
       SuperscriptBox["p", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
           RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], ")"}]}], 
        "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["e", "2"], " ", "p", " ", 
       SuperscriptBox["\[CapitalUpsilon]rhat", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
           RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], ")"}]}], 
        "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["e", "2"], " ", 
       SuperscriptBox["p", "2"], " ", 
       SuperscriptBox["\[CapitalUpsilon]rhat", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
           RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], ")"}]}], 
        "]"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["e", "3"], " ", 
       SuperscriptBox["Ehat", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
           RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], ")"}]}], 
        "]"}]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["a", "3"], " ", 
       SuperscriptBox["e", "3"], " ", "Ehat", " ", "Lzhat", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
           RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], ")"}]}], 
        "]"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["e", "3"], " ", 
       SuperscriptBox["Lzhat", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
           RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], ")"}]}], 
        "]"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["e", "3"], " ", 
       SuperscriptBox["Ehat", "2"], " ", "p", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
           RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], ")"}]}], 
        "]"}]}], "+", 
      RowBox[{"16", " ", "a", " ", 
       SuperscriptBox["e", "3"], " ", "Ehat", " ", "Lzhat", " ", "p", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
           RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], ")"}]}], 
        "]"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["e", "3"], " ", 
       SuperscriptBox["Lzhat", "2"], " ", "p", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
           RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], ")"}]}], 
        "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["e", "4"], " ", 
       SuperscriptBox["Ehat", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
           RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], ")"}]}], 
        "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "3"], " ", 
       SuperscriptBox["e", "4"], " ", "Ehat", " ", "Lzhat", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
           RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], ")"}]}], 
        "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["e", "4"], " ", 
       SuperscriptBox["Lzhat", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
           RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], ")"}]}], 
        "]"}]}], "+", 
      RowBox[{"8", " ", "e", " ", "p", " ", "\[CapitalUpsilon]rhat", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["e", "2"]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}]}], ")"}], 
          " ", 
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
            RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
         "+", 
         RowBox[{"e", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "-", "p"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
                RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], 
               ")"}]}], "]"}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["\[Delta]\[Chi]rhat", "\[Prime]",
         MultilineFunction->None], "[", "\[Lambda]", "]"}]}], "+", 
      RowBox[{"4", " ", "e", " ", "p", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["e", "2"]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}]}], ")"}], 
          " ", 
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
            RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
         "+", 
         RowBox[{"e", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "-", "p"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
                RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], 
               ")"}]}], "]"}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["\[Delta]\[Chi]rhat", "\[Prime]",
          MultilineFunction->None], "[", "\[Lambda]", "]"}], "2"]}]}], 
     ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"4", " ", "p", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}], "+", 
       RowBox[{"2", " ", "e", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "-", "p"}], ")"}], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
          RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
       "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
           RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
         "2"]}]}], ")"}], "2"]}], ")"}]}]], "Output",
 CellChangeTimes->{3.840295871813979*^9, 3.840296485154274*^9, 
  3.840299049888784*^9, 3.840552678038205*^9, 3.840559264074195*^9, 
  3.8405611018437843`*^9, 3.8509850181252604`*^9, 3.851036986390967*^9, 
  3.8510392272741737`*^9, 3.851041705331456*^9, 3.851043442417583*^9, 
  3.851045408773816*^9, 3.851472704634122*^9, 3.851478279299087*^9, 
  3.851498215001491*^9, 3.851527638595516*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"88ce3857-86f7-4551-9073-5c05c69263fa"]
}, Open  ]],

Cell[TextData[{
 StyleBox["The expression for ",
  FontSize->14,
  FontWeight->"Regular"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalN]", 
    RowBox[{"1", "r"}]], TraditionalForm]],
  FontSize->14,
  FontWeight->"Regular",ExpressionUUID->
  "2c2b2107-9d4a-4d74-9e0e-59717447fe4c"],
 StyleBox[" is:",
  FontSize->14,
  FontWeight->"Regular"]
}], "Text",
 CellChangeTimes->{{3.850867286319309*^9, 3.850867291975163*^9}, {
  3.850867794776292*^9, 3.850867796991591*^9}, {3.850868472718545*^9, 
  3.850868480885734*^9}, {3.851489690257039*^9, 3.851489703096396*^9}, {
  3.851491280067595*^9, 3.8514912824912443`*^9}, {3.8514956142254953`*^9, 
  3.851495639058896*^9}, {3.8514958170670767`*^9, 3.851495845835527*^9}, {
  3.8514967479209414`*^9, 3.851496747920981*^9}, {3.851496866609659*^9, 
  3.851496886907612*^9}, {3.851496969990321*^9, 3.85149697322285*^9}, {
  3.8524248857438517`*^9, 
  3.8524248862477703`*^9}},ExpressionUUID->"dbe32c64-250b-4d07-b644-\
be6aa7faa1f7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"\[ScriptCapitalN]1rfunc", "[", "\[Lambda]", "]"}], "]"}]], "Input",\

 CellChangeTimes->{
  3.840295987422503*^9, {3.851043483416791*^9, 3.85104348692584*^9}, {
   3.8524247605019627`*^9, 
   3.852424761029512*^9}},ExpressionUUID->"bd36f467-9ee1-429a-b24e-\
7ca94a1e51e6"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SuperscriptBox["e", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Sin", "[", 
     RowBox[{
      RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
      RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], "2"], 
   " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"\[CapitalXi]1", "[", "\[Lambda]", "]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"\[CapitalUpsilon]rhat", "+", 
     RowBox[{
      SuperscriptBox["\[Delta]\[Chi]rhat", "\[Prime]",
       MultilineFunction->None], "[", "\[Lambda]", "]"}]}], ")"}]}], 
  RowBox[{
   SuperscriptBox["a", "2"], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}], "+", 
   RowBox[{"2", " ", "e", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["a", "2"], "-", "p"}], ")"}], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{
      RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
      RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["a", "2"], " ", 
    SuperscriptBox["e", "2"], " ", 
    SuperscriptBox[
     RowBox[{"Cos", "[", 
      RowBox[{
       RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
       RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
     "2"]}]}]]], "Output",
 CellChangeTimes->{3.8402959934400997`*^9, 3.840296485184643*^9, 
  3.840299049898291*^9, 3.840552678065061*^9, 3.840559264104271*^9, 
  3.8405611018730164`*^9, 3.8509850181315737`*^9, 3.851036986397155*^9, 
  3.851039227280353*^9, 3.851041705337178*^9, 3.8510434884080687`*^9, 
  3.851045409029985*^9, 3.851472704819009*^9, 3.851478279426783*^9, 
  3.851498215085826*^9, 3.8515276386567287`*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"d2ccde75-940c-46bf-a8eb-2c2747d9d340"]
}, Open  ]],

Cell[TextData[{
 StyleBox["The expression for ",
  FontSize->14,
  FontWeight->"Regular"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalN]", "2"], TraditionalForm]],
  FontSize->14,
  FontWeight->"Regular",ExpressionUUID->
  "07d365b8-351f-4f64-ab5b-0de209dbdc56"],
 StyleBox[" is:",
  FontSize->14,
  FontWeight->"Regular"]
}], "Text",
 CellChangeTimes->{{3.850867286319309*^9, 3.850867291975163*^9}, {
  3.850867794776292*^9, 3.850867796991591*^9}, {3.850868472718545*^9, 
  3.850868480885734*^9}, {3.851489690257039*^9, 3.851489703096396*^9}, {
  3.851491280067595*^9, 3.8514912824912443`*^9}, {3.8514956142254953`*^9, 
  3.851495639058896*^9}, {3.8514958170670767`*^9, 3.851495845835527*^9}, {
  3.8514967479209414`*^9, 3.851496747920981*^9}, {3.851496866609659*^9, 
  3.851496886907612*^9}, {3.851496969990321*^9, 3.851496980958297*^9}, {
  3.852424888079588*^9, 
  3.852424890240301*^9}},ExpressionUUID->"1995df1a-8697-4802-93e3-\
8c14804ec0c0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"\[ScriptCapitalN]2func", "[", "\[Lambda]", "]"}], "]"}]], "Input",
 CellChangeTimes->{
  3.840296009446888*^9, {3.8510435212657537`*^9, 3.851043525223147*^9}, {
   3.852424764006029*^9, 
   3.852424765407075*^9}},ExpressionUUID->"db9118fa-38b6-4053-b597-\
4680bfea7203"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "a", " ", "Lzhat"}], "+", 
      RowBox[{"Ehat", " ", 
       SuperscriptBox["p", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "Ehat", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "p"}], ")"}]}], "+", 
      RowBox[{"2", " ", "a", " ", "e", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], " ", "Lzhat"}], "+", 
         RowBox[{"a", " ", "Ehat", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "p"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
      "+", 
      RowBox[{"a", " ", 
       SuperscriptBox["e", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "6"}], " ", "Lzhat"}], "+", 
         RowBox[{"a", " ", "Ehat", " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", "p"}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
          RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
        "2"]}], "+", 
      RowBox[{"2", " ", "a", " ", 
       SuperscriptBox["e", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a", " ", "Ehat"}], "-", "Lzhat"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
          RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
        "3"]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"p", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["a", "2"], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}], "+", 
      RowBox[{"2", " ", "e", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a", "2"], "-", "p"}], ")"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
      "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["e", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
          RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
        "2"]}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.840296010095489*^9, 3.840296485222307*^9, 
  3.840299049903144*^9, 3.840552678070063*^9, 3.840559264129631*^9, 
  3.8405611018801517`*^9, 3.850985018136511*^9, 3.851036986453498*^9, 
  3.851039227285646*^9, 3.8510417053423347`*^9, 3.85104352659055*^9, 
  3.851045409202292*^9, 3.851472704824902*^9, 3.8514782796188183`*^9, 
  3.851498215261025*^9, 3.8515276388290052`*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"a50520b9-6ccd-4bac-b2b9-f4ff3f0dc61c"]
}, Open  ]],

Cell[TextData[{
 StyleBox["T",
  FontSize->14,
  FontWeight->"Regular"],
 StyleBox["he expression for ",
  FontSize->14,
  FontWeight->"Regular"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalN]", "3"], TraditionalForm]],ExpressionUUID->
  "b508db10-e8f8-4564-9ba5-61809877c980"],
 StyleBox[" is:",
  FontSize->14,
  FontWeight->"Regular"]
}], "Text",
 CellChangeTimes->{{3.850867286319309*^9, 3.850867291975163*^9}, {
  3.850867794776292*^9, 3.850867796991591*^9}, {3.850868472718545*^9, 
  3.850868480885734*^9}, {3.851489690257039*^9, 3.851489703096396*^9}, {
  3.851491280067595*^9, 3.8514912824912443`*^9}, {3.8514956142254953`*^9, 
  3.851495639058896*^9}, {3.8514958170670767`*^9, 3.851495845835527*^9}, {
  3.8514967479209414`*^9, 3.851496747920981*^9}, {3.851496866609659*^9, 
  3.851496886907612*^9}, {3.851496969990321*^9, 3.851496997662895*^9}, {
  3.852424892743285*^9, 
  3.852424892983959*^9}},ExpressionUUID->"5fb865be-96f8-486b-9e2f-\
b7b191fd344e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"\[ScriptCapitalN]3func", "[", "\[Lambda]", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8402960150612383`*^9, 3.840296015397502*^9}, {
  3.851043536634295*^9, 3.851043539943512*^9}, {3.8524247699577217`*^9, 
  3.852424770206182*^9}},ExpressionUUID->"78ddaceb-037e-45a4-b4ad-\
8c5d06988a36"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"e", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}]}], 
     ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "a", " ", "Ehat"}], "+", 
     RowBox[{"Lzhat", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "p"}], ")"}]}], "+", 
     RowBox[{"2", " ", "e", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a", " ", "Ehat"}], "-", "Lzhat"}], ")"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
        RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}]}], 
    ")"}]}], 
  RowBox[{"p", " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["a", "2"], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}], "+", 
     RowBox[{"2", " ", "e", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "2"], "-", "p"}], ")"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
        RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["e", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
       "2"]}]}], ")"}]}]]], "Output",
 CellChangeTimes->{3.8402960165276318`*^9, 3.840296485227128*^9, 
  3.8402990499255447`*^9, 3.840552678091548*^9, 3.840559264135968*^9, 
  3.8405611019025707`*^9, 3.850985018167247*^9, 3.851036986460669*^9, 
  3.8510392273318377`*^9, 3.85104170538861*^9, 3.851043540898741*^9, 
  3.8510454092760983`*^9, 3.851472704863572*^9, 3.851478279700302*^9, 
  3.851498215330513*^9, 3.851527638898933*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"a1bbdf26-29ce-4db1-9451-7ef2a78280d9"]
}, Open  ]],

Cell[TextData[{
 StyleBox["The expression for ",
  FontSize->14,
  FontWeight->"Regular"],
 Cell[BoxData[
  FormBox["\[ScriptCapitalP]", TraditionalForm]],
  FontSize->14,
  FontWeight->"Regular",ExpressionUUID->
  "8aee9261-ef96-407a-8138-90921be753fc"],
 StyleBox[" is:",
  FontSize->14,
  FontWeight->"Regular"]
}], "Text",
 CellChangeTimes->{{3.850867286319309*^9, 3.850867291975163*^9}, {
  3.850867794776292*^9, 3.850867796991591*^9}, {3.850868472718545*^9, 
  3.850868480885734*^9}, {3.851489690257039*^9, 3.851489703096396*^9}, {
  3.851491280067595*^9, 3.8514912824912443`*^9}, {3.8514956142254953`*^9, 
  3.851495639058896*^9}, {3.8514958170670767`*^9, 3.851495845835527*^9}, {
  3.8514967479209414`*^9, 3.851496747920981*^9}, {3.851496866609659*^9, 
  3.851496886907612*^9}, {3.851496969990321*^9, 
  3.851497007999559*^9}},ExpressionUUID->"bbffea92-6c30-452f-ade5-\
e7d708484859"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"\[ScriptCapitalP]func", "[", "\[Lambda]", "]"}], "]"}]], "Input",
 CellChangeTimes->{
  3.8402960245908737`*^9, {3.851043544138607*^9, 3.8510435484156313`*^9}, 
   3.851477358029561*^9},
 CellLabel->"In[35]:=",ExpressionUUID->"2ed2480d-7d4c-48e7-8ada-f4da1698e731"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "a", " ", "Lzhat"}], "+", 
         RowBox[{"Ehat", " ", 
          SuperscriptBox["p", "3"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", "Ehat", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "p"}], ")"}]}], "+", 
         RowBox[{"2", " ", "a", " ", "e", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", "Lzhat"}], "+", 
            RowBox[{"a", " ", "Ehat", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", "p"}], ")"}]}]}], ")"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
            RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
         "+", 
         RowBox[{"a", " ", 
          SuperscriptBox["e", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "6"}], " ", "Lzhat"}], "+", 
            RowBox[{"a", " ", "Ehat", " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", "p"}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", 
            RowBox[{
             RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
             RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
           "2"]}], "+", 
         RowBox[{"2", " ", "a", " ", 
          SuperscriptBox["e", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"a", " ", "Ehat"}], "-", "Lzhat"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", 
            RowBox[{
             RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
             RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
           "3"]}]}], ")"}], " ", 
       RowBox[{"\[Delta]utS", "[", "\[Lambda]", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"e", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{
             RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
             RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], 
            "]"}]}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "a", " ", "Ehat"}], "+", 
         RowBox[{"Lzhat", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "p"}], ")"}]}], "+", 
         RowBox[{"2", " ", "e", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"a", " ", "Ehat"}], "-", "Lzhat"}], ")"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
            RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], 
           "]"}]}]}], ")"}], " ", 
       RowBox[{"\[Delta]u\[Phi]S", "[", "\[Lambda]", "]"}]}]}], ")"}]}], 
   ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"p", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["a", "2"], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p"}], "+", 
      RowBox[{"2", " ", "e", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a", "2"], "-", "p"}], ")"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
         RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}]}], 
      "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["e", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"\[Lambda]", " ", "\[CapitalUpsilon]rhat"}], "+", 
          RowBox[{"\[Delta]\[Chi]rhat", "[", "\[Lambda]", "]"}]}], "]"}], 
        "2"]}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.8402960250238943`*^9, 3.840296485231077*^9, 
  3.8402990499308033`*^9, 3.840552678096636*^9, 3.840559264159424*^9, 
  3.840561101910226*^9, 3.850985018172473*^9, 3.851036986513954*^9, 
  3.851039227337771*^9, 3.851041705395254*^9, 3.85104354933847*^9, 
  3.851045409765573*^9, 3.8514727064977617`*^9, 3.851478280289283*^9, 
  3.8514982153344793`*^9, 3.8514983017746897`*^9, 3.851527639388871*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"7c0f0270-4841-489b-91ac-c6eaeb5f1ae4"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1084, 1109},
WindowMargins->{{355, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.2 for Mac OS X x86 (64-bit) (December 12, 2020)",
StyleDefinitions->FrontEnd`FileName[{"Article"}, "Preprint.nb", 
  CharacterEncoding -> "UTF-8"],
PrivateNotebookOptions -> {"NotebookAuthor" -> ""},
ExpressionUUID->"691cc564-5efd-4344-8a13-93ab974ac957"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 736, 14, 77, "BookChapterTitle",ExpressionUUID->"54eac8a1-6a9d-4963-8f41-383a3f5a5d32"],
Cell[CellGroupData[{
Cell[1319, 38, 1098, 31, 57, "Subtitle",ExpressionUUID->"c717ffcc-ea1d-407e-a3b6-1166030813c8"],
Cell[2420, 71, 1017, 25, 33, "Epigraph",ExpressionUUID->"c22341e7-ff24-418c-a6de-260774a4d3cf"],
Cell[CellGroupData[{
Cell[3462, 100, 360, 9, 68, "Section",ExpressionUUID->"d887839b-777b-42a6-ad76-ad00d13d27bb"],
Cell[3825, 111, 405, 8, 29, "Text",ExpressionUUID->"138e0dca-fac6-4e3e-b0bc-a5d6d69ab63f"],
Cell[CellGroupData[{
Cell[4255, 123, 207, 5, 36, "Subsection",ExpressionUUID->"2650c58e-7978-4ea6-99a6-432085a8955a"],
Cell[4465, 130, 2717, 88, 35, "Text",ExpressionUUID->"8e284620-249e-4bb1-9f6b-52e0894945a1"],
Cell[7185, 220, 3820, 69, 89, "Input",ExpressionUUID->"1e91b3b1-8359-4100-bdb6-51055e46a4b4"],
Cell[11008, 291, 720, 12, 29, "Text",ExpressionUUID->"980bae9b-af0c-48b1-8e68-d10d214ee52a"],
Cell[11731, 305, 2017, 46, 47, "EquationNumbered",ExpressionUUID->"dc4ba7f5-b989-4214-9a90-8a356619670e"],
Cell[13751, 353, 903, 29, 35, "Text",ExpressionUUID->"40e6e87d-873d-4cd0-9868-232392b642d9"],
Cell[14657, 384, 1642, 36, 43, "EquationNumbered",ExpressionUUID->"a8b1b137-941c-49a1-9860-7e08c836dab9"],
Cell[16302, 422, 4643, 87, 88, "Input",ExpressionUUID->"8e513c0c-016a-4ea5-a187-87294418c6e2"]
}, Closed]],
Cell[CellGroupData[{
Cell[20982, 514, 258, 6, 28, "Subsection",ExpressionUUID->"47766378-26bf-45ec-8881-c07d752565e4"],
Cell[21243, 522, 854, 19, 31, "Input",ExpressionUUID->"d952c578-6483-4953-8c07-7952449f1b60"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[22146, 547, 525, 14, 39, "Section",ExpressionUUID->"ff3a1293-e578-4817-9bd2-7a0535ad2b45"],
Cell[22674, 563, 607, 11, 29, "Text",ExpressionUUID->"a3c968d8-f698-4c26-b51e-25bdab47ece4"],
Cell[23284, 576, 1437, 33, 48, "EquationNumbered",ExpressionUUID->"c95ee29b-32f7-44b7-98d8-15d40d3d83eb"],
Cell[24724, 611, 206, 5, 29, "Text",ExpressionUUID->"ffaf1c6b-103d-4dae-bd41-74e59cc34184"],
Cell[24933, 618, 2403, 58, 49, "EquationNumbered",ExpressionUUID->"448e34e5-22b8-4ad2-bd8d-42616c79345d"],
Cell[CellGroupData[{
Cell[27361, 680, 619, 18, 36, "Subsection",ExpressionUUID->"ecdf8500-26d1-4efc-b1c1-02492bb875ec"],
Cell[27983, 700, 1385, 30, 32, "Text",ExpressionUUID->"b6f1e08b-57e9-481e-b3cf-67418b654ec9"],
Cell[29371, 732, 8922, 225, 167, "Input",ExpressionUUID->"6e35917b-02ca-4ed5-8c7b-59a2b4cf92d0"],
Cell[38296, 959, 1454, 30, 31, "Text",ExpressionUUID->"0ddf89e4-c64b-4d62-9aee-cb12ffa2055f"],
Cell[39753, 991, 15048, 378, 293, "Input",ExpressionUUID->"62d33c25-c0ac-44e8-9764-bf44b67469dd"]
}, Closed]],
Cell[CellGroupData[{
Cell[54838, 1374, 508, 13, 28, "Subsection",ExpressionUUID->"8432bb0c-fb2f-42a9-b0bb-bcaf59d73395"],
Cell[55349, 1389, 264, 6, 29, "Text",ExpressionUUID->"1a0b78a7-46e7-48a8-8ca3-26a8b846ec65"],
Cell[55616, 1397, 2294, 46, 51, "Input",ExpressionUUID->"04ea21d8-d909-4806-bae9-87aa5f159626"]
}, Closed]],
Cell[CellGroupData[{
Cell[57947, 1448, 1961, 59, 28, "Subsection",ExpressionUUID->"1662ca81-e35e-46c9-9547-d5ca245b9550"],
Cell[59911, 1509, 479, 13, 29, "Text",ExpressionUUID->"472401b0-eafe-4eed-b264-b881ed54e1b9"],
Cell[60393, 1524, 3566, 118, 48, "EquationNumbered",ExpressionUUID->"fbd321b8-7e75-4ab7-bf7e-cc17f8091ce8"],
Cell[63962, 1644, 2642, 79, 29, "Text",ExpressionUUID->"9d28538e-85f7-45a3-a9e4-bdd379117776"],
Cell[66607, 1725, 4218, 94, 146, "Input",ExpressionUUID->"0dc8215f-5a91-42ed-83c1-9b1e9b30cd5e"]
}, Closed]],
Cell[CellGroupData[{
Cell[70862, 1824, 376, 7, 28, "Subsection",ExpressionUUID->"e611da27-ebe9-4bc7-bbb4-0037a1ba8979"],
Cell[71241, 1833, 945, 24, 29, "Text",ExpressionUUID->"82210888-e500-47aa-bd23-2d72308fef95"],
Cell[CellGroupData[{
Cell[72211, 1861, 396, 7, 31, "Input",ExpressionUUID->"bb3d85b1-463c-4c99-be09-5e551aecd88a"],
Cell[72610, 1870, 1197, 25, 52, "Output",ExpressionUUID->"b8558e3c-9995-4dd8-bf4b-ea11fc57000a"]
}, Open  ]],
Cell[73822, 1898, 526, 17, 29, "Text",ExpressionUUID->"f72a3fc5-20ae-4df7-ad63-cac5d2113ffc"],
Cell[CellGroupData[{
Cell[74373, 1919, 343, 6, 31, "Input",ExpressionUUID->"44672714-65d3-4b92-b40c-c3bbecf14492"],
Cell[74719, 1927, 3135, 82, 57, "Output",ExpressionUUID->"25ad44ac-87f0-42e4-bccf-c36ef8aa716d"]
}, Open  ]],
Cell[77869, 2012, 524, 17, 29, "Text",ExpressionUUID->"35362ef6-0d11-4064-bb42-7fbf77b77cd6"],
Cell[CellGroupData[{
Cell[78418, 2033, 341, 6, 31, "Input",ExpressionUUID->"04c88bd0-3575-4326-b150-aee99a83e8f1"],
Cell[78762, 2041, 61990, 1582, 1166, "Output",ExpressionUUID->"d3b634d2-b837-4868-a6a8-63dda4050331"]
}, Open  ]],
Cell[140767, 3626, 652, 21, 29, "Text",ExpressionUUID->"809dffa4-3fbb-4f73-b808-dc6c8fb8a099"],
Cell[CellGroupData[{
Cell[141444, 3651, 423, 8, 31, "Input",ExpressionUUID->"69df6e9c-b6f3-4755-8a28-3c4c10e037c9"],
Cell[141870, 3661, 6070, 164, 100, "Output",ExpressionUUID->"3f30a077-22b1-43de-baa6-5a085ee346b9"]
}, Open  ]],
Cell[147955, 3828, 569, 17, 29, "Text",ExpressionUUID->"b73c4ff9-6d9d-483d-93c7-c612e9505142"],
Cell[CellGroupData[{
Cell[148549, 3849, 445, 8, 31, "Input",ExpressionUUID->"c1dd123b-2849-4de6-8243-47d1fb4e1a89"],
Cell[148997, 3859, 5121, 132, 100, "Output",ExpressionUUID->"af427cc1-d47b-449c-ae91-43ba11a1264e"]
}, Open  ]],
Cell[154133, 3994, 572, 17, 29, "Text",ExpressionUUID->"8d8c9c90-8895-46cd-b19b-b85922aa2561"],
Cell[CellGroupData[{
Cell[154730, 4015, 441, 8, 31, "Input",ExpressionUUID->"fd7a9753-8761-424e-bf16-a238ad06efe1"],
Cell[155174, 4025, 4195, 111, 78, "Output",ExpressionUUID->"d7dc089e-e3eb-459d-98a2-ab6fd6f71515"]
}, Open  ]],
Cell[159384, 4139, 559, 19, 29, "Text",ExpressionUUID->"eef838d8-ce08-4bad-b399-c76d09f10270"],
Cell[CellGroupData[{
Cell[159968, 4162, 415, 7, 31, "Input",ExpressionUUID->"e1ea9974-b3cd-4aea-8a70-7cec8bde072e"],
Cell[160386, 4171, 11970, 301, 466, "Output",ExpressionUUID->"dd3e1ab2-14ab-4737-a14b-4dbf3aa89c4a"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[172417, 4479, 459, 10, 38, "Section",ExpressionUUID->"7df564f9-0f1f-4fa4-9852-4e3eefbd459c"],
Cell[172879, 4491, 628, 10, 29, "Text",ExpressionUUID->"b5d247e5-a76b-417e-8d0e-5a98701300e7"],
Cell[173510, 4503, 1506, 33, 48, "EquationNumbered",ExpressionUUID->"eb5798cf-bdb8-499f-8a3a-7602a64707ae"],
Cell[175019, 4538, 206, 5, 29, "Text",ExpressionUUID->"41cffa19-e25e-4539-be99-b77ce1c18547"],
Cell[175228, 4545, 2452, 59, 49, "EquationNumbered",ExpressionUUID->"32d1220c-6df7-4e8f-8970-feaabb4f970a"],
Cell[CellGroupData[{
Cell[177705, 4608, 657, 17, 36, "Subsection",ExpressionUUID->"6b0e7817-eafa-4a15-a667-09adaaa55f35"],
Cell[178365, 4627, 1448, 30, 31, "Text",ExpressionUUID->"67244739-32d7-4020-be0f-22642b53986a"],
Cell[179816, 4659, 5481, 144, 145, "Input",ExpressionUUID->"2e784be7-df03-45ac-9780-700137323ae9"],
Cell[185300, 4805, 1510, 31, 32, "Text",ExpressionUUID->"0e8bec4c-0ac1-4b8d-b886-b2b72630c5f2"],
Cell[186813, 4838, 23943, 564, 447, "Input",ExpressionUUID->"90f59c35-3f7d-48c5-a949-d7182da7c1d1"]
}, Closed]],
Cell[CellGroupData[{
Cell[210793, 5407, 608, 16, 28, "Subsection",ExpressionUUID->"51dd7f38-33c9-48a0-b8f9-0a5c26406bf1"],
Cell[211404, 5425, 314, 7, 29, "Text",ExpressionUUID->"ef381d94-4dc3-4864-9537-824248d2ac9a"],
Cell[211721, 5434, 1977, 37, 34, "Input",ExpressionUUID->"db5047a4-e6af-40c4-a273-5d8ad7285140"]
}, Closed]],
Cell[CellGroupData[{
Cell[213735, 5476, 977, 26, 28, "Subsection",ExpressionUUID->"218168ff-b7c8-4574-be9a-e64a1762f40b"],
Cell[214715, 5504, 515, 14, 29, "Text",ExpressionUUID->"ea3b65ff-506f-4be0-b09d-43d6e4077e7d"],
Cell[215233, 5520, 1296, 34, 47, "EquationNumbered",ExpressionUUID->"003da0cd-7700-4276-b905-7ef127c4774e"],
Cell[216532, 5556, 1261, 32, 29, "Text",ExpressionUUID->"877da715-24bb-4833-8289-bd35a2b86f8e"],
Cell[217796, 5590, 2526, 54, 70, "Input",ExpressionUUID->"7339d6d0-c0bc-49c5-833a-7d779badf871"]
}, Closed]],
Cell[CellGroupData[{
Cell[220359, 5649, 376, 7, 28, "Subsection",ExpressionUUID->"233a6bc2-2d79-4fa2-aa81-b8c5fbe28fd9"],
Cell[220738, 5658, 912, 20, 29, "Text",ExpressionUUID->"dfc10c2b-eaa5-4749-8fe1-dffa2f42cbfe"],
Cell[CellGroupData[{
Cell[221675, 5682, 293, 5, 31, "Input",ExpressionUUID->"8aefdcea-6fe6-4ce8-8f61-8a50d0a5bf71"],
Cell[221971, 5689, 531, 7, 31, "Output",ExpressionUUID->"a2a90bda-7613-417e-8ffa-3018e358234e"]
}, Open  ]],
Cell[222517, 5699, 839, 19, 29, "Text",ExpressionUUID->"be3227b9-bac0-440d-9b87-25c5636cf6e6"],
Cell[CellGroupData[{
Cell[223381, 5722, 330, 8, 31, "Input",ExpressionUUID->"fbecddc2-7474-4b92-a3f1-66783757d200"],
Cell[223714, 5732, 5129, 141, 119, "Output",ExpressionUUID->"a0379de9-52cf-471d-9354-29612e1168ae"]
}, Open  ]],
Cell[228858, 5876, 586, 10, 29, "Text",ExpressionUUID->"34a6a163-0a4d-4f51-9b62-0335a99b8668"],
Cell[CellGroupData[{
Cell[229469, 5890, 441, 7, 31, "Input",ExpressionUUID->"52c26cbb-0ac4-422c-98cc-0df1282aab22"],
Cell[229913, 5899, 17154, 410, 416, "Output",ExpressionUUID->"f6450455-69be-4345-8b57-35b9bc58b908"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[247128, 6316, 735, 20, 41, "Section",ExpressionUUID->"2d0eea56-9c97-4ac0-a533-3e7166e56cfa"],
Cell[247866, 6338, 1056, 27, 30, "Text",ExpressionUUID->"d4598f50-b59c-4e6d-880b-0a8fa2758336"],
Cell[CellGroupData[{
Cell[248947, 6369, 752, 21, 36, "Subsection",ExpressionUUID->"b8624bf2-8709-4991-9ad5-a9c6e6733505"],
Cell[249702, 6392, 6711, 185, 207, "Input",ExpressionUUID->"ddf4cb50-5c9a-4263-83f6-fb7e0c8c8804"]
}, Closed]],
Cell[CellGroupData[{
Cell[256450, 6582, 764, 21, 28, "Subsection",ExpressionUUID->"c5fe4d96-b071-452d-b896-ac3253369f80"],
Cell[257217, 6605, 672, 21, 30, "Text",ExpressionUUID->"cb52c01e-60a4-4313-a4e5-fbff70b801ad"],
Cell[257892, 6628, 2683, 43, 31, "Input",ExpressionUUID->"16a839af-ea43-41d5-ab6a-e2a2ed5c205a"]
}, Closed]],
Cell[CellGroupData[{
Cell[260612, 6676, 1822, 52, 28, "Subsection",ExpressionUUID->"bd0b3966-cf4e-445e-b024-0d9be89ac9ac"],
Cell[262437, 6730, 715, 21, 30, "Text",ExpressionUUID->"691f8d4a-4b94-4ed4-b7f3-a6882e848459"],
Cell[263155, 6753, 3853, 135, 45, "EquationNumbered",ExpressionUUID->"14932cc8-1439-4891-90bf-e0170b082eda"],
Cell[267011, 6890, 2072, 60, 29, "Text",ExpressionUUID->"b308b8d8-4410-4675-bba3-10c7b05579b5"],
Cell[269086, 6952, 3436, 83, 127, "Input",ExpressionUUID->"9d5da957-513f-4e7b-ae6a-f728a70ca5f3"]
}, Closed]],
Cell[CellGroupData[{
Cell[272559, 7040, 376, 7, 28, "Subsection",ExpressionUUID->"b33efe15-db22-4236-ad33-33dab80dc39c"],
Cell[272938, 7049, 1039, 24, 29, "Text",ExpressionUUID->"d6dbe0d6-0892-4a71-afb3-5b6fd17ad44d"],
Cell[CellGroupData[{
Cell[274002, 7077, 391, 7, 31, "Input",ExpressionUUID->"52b43909-fd5a-4ebd-a244-a6af0fb6ac75"],
Cell[274396, 7086, 1957, 47, 56, "Output",ExpressionUUID->"3c736083-c023-473f-8382-283ca84f3d08"]
}, Open  ]],
Cell[276368, 7136, 917, 22, 29, "Text",ExpressionUUID->"dd6bd453-2f8d-4fa5-ad7b-0896b006f2d2"],
Cell[CellGroupData[{
Cell[277310, 7162, 337, 6, 31, "Input",ExpressionUUID->"7c9ba1cc-edce-4300-bdaf-ab4719fd3df2"],
Cell[277650, 7170, 19825, 515, 384, "Output",ExpressionUUID->"88ce3857-86f7-4551-9073-5c05c69263fa"]
}, Open  ]],
Cell[297490, 7688, 987, 24, 29, "Text",ExpressionUUID->"dbe32c64-250b-4d07-b644-be6aa7faa1f7"],
Cell[CellGroupData[{
Cell[298502, 7716, 324, 8, 31, "Input",ExpressionUUID->"bd36f467-9ee1-429a-b24e-7ca94a1e51e6"],
Cell[298829, 7726, 1843, 47, 56, "Output",ExpressionUUID->"d2ccde75-940c-46bf-a8eb-2c2747d9d340"]
}, Open  ]],
Cell[300687, 7776, 964, 23, 29, "Text",ExpressionUUID->"1995df1a-8697-4802-93e3-8c14804ec0c0"],
Cell[CellGroupData[{
Cell[301676, 7803, 322, 7, 31, "Input",ExpressionUUID->"db9118fa-38b6-4053-b597-4680bfea7203"],
Cell[302001, 7812, 3204, 86, 78, "Output",ExpressionUUID->"a50520b9-6ccd-4bac-b2b9-f4ff3f0dc61c"]
}, Open  ]],
Cell[305220, 7901, 979, 24, 29, "Text",ExpressionUUID->"5fb865be-96f8-486b-9e2f-b7b191fd344e"],
Cell[CellGroupData[{
Cell[306224, 7929, 343, 6, 31, "Input",ExpressionUUID->"78ddaceb-037e-45a4-b4ad-8c5d06988a36"],
Cell[306570, 7937, 2217, 59, 56, "Output",ExpressionUUID->"a1bbdf26-29ce-4db1-9451-7ef2a78280d9"]
}, Open  ]],
Cell[308802, 7999, 892, 21, 29, "Text",ExpressionUUID->"bbffea92-6c30-452f-ade5-e7d708484859"],
Cell[CellGroupData[{
Cell[309719, 8024, 317, 6, 31, "Input",ExpressionUUID->"2ed2480d-7d4c-48e7-8ada-f4da1698e731"],
Cell[310039, 8032, 4525, 118, 100, "Output",ExpressionUUID->"7c0f0270-4841-489b-91ac-c6eaeb5f1ae4"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]]
}
]
*)


